On the mean square gap between primes

We prove that the average size of the squares of differences between consecutive primes less than $x$ is $O(x^{0.23+\varepsilon})$ for any fixed $\varepsilon>0$. This improves on a result of Peck, who gave bound $O(x^{0.25+\varepsilon})$ in the place of $O(x^{0.23+\varepsilon})$. Key ingredients are Harman's sieve, Heath-Brown's mean value theorem for sparse Dirichlet polynomials and Heath-Brown's $R^*$ bound.

==> anc/Computation_Section_6.3.1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    259142,       4395]
NotebookOptionsPosition[    251520,       4289]
NotebookOutlinePosition[    251948,       4306]
CellTagsIndexPosition[    251905,       4303]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{" ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "For", " ", "most", " ", "integrals", " ", "we", " ", "use", " ", "the", " ",
      "simple", " ", "estimate", " ", "w", 
     RowBox[{"(", "u", ")"}]}], "<=", 
    RowBox[{"max", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "u"}], ",", "0.6"}], ")"}], "."}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"However", ",", " ", 
    RowBox[{
     RowBox[{
     "for", " ", "Theta10", " ", "we", " ", "instead", " ", "use", " ", "the",
       " ", "more", " ", "accurate", " ", "estimate", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "u"}], " ", "if", " ", "1"}], "<", "u", "<", "2"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"log", 
           RowBox[{"(", 
            RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", "u"}], " ", "if", 
       " ", "2"}], "<", "u", "<", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "<=", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}], " ", "if", " ", "u"}], ">", 
     "3."}]}], " ", "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870331729736805*^9, 
   3.8703317305076*^9}, {3.8703432435357018`*^9, 3.8703432455374756`*^9}, {
   3.870343370281937*^9, 3.8703434370887003`*^9}, {3.870343677255122*^9, 
   3.870343707053074*^9}, {3.870343740157696*^9, 3.870343826922295*^9}, {
   3.8703572875672774`*^9, 3.870357292949237*^9}, {3.8703640964899344`*^9, 
   3.8703640967676744`*^9}, {3.870409965745838*^9, 3.870409969799277*^9}, {
   3.870416473200323*^9, 3.870416570304294*^9}, 3.8704166018716335`*^9, {
   3.870423201973877*^9, 3.8704232054056435`*^9}, {3.870423535463216*^9, 
   3.870423543016449*^9}, {3.8704236989898386`*^9, 3.870423761466836*^9}, {
   3.8704237937602873`*^9, 3.8704237962027597`*^9}, {3.870423859370227*^9, 
   3.8704238594891415`*^9}, {3.870601353018928*^9, 3.870601369250811*^9}, 
   3.8706015984242535`*^9, {3.870601629774263*^9, 3.870601658058814*^9}, 
   3.8706017782130833`*^9, {3.8706018296101375`*^9, 3.8706018655118933`*^9}, {
   3.8706025164435244`*^9, 3.870602559171057*^9}, {3.870616607373169*^9, 
   3.8706166162036085`*^9}, {3.991112689259527*^9, 3.9911128750872135`*^9}, {
   3.991139165720497*^9, 3.991139208401737*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"87799ca7-b0e2-4aba-8385-a8c9e0b7851c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta1\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"R1", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.474", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.715", "-", "x1"}], ")"}], "/", "2"}], ",", 
           RowBox[{"0.595", "-", "x1"}]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]",
          " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S1", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta2\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"R2", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.474", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
        " ", 
        RowBox[{"0.09", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.715", "-", "x1"}], ")"}], "/", "2"}], ",", 
           RowBox[{"0.595", "-", "x1"}]}], "]"}]}], ",", " ", 
        RowBox[{"0.09", " ", "<=", "x3", " ", "<=", "x2"}], ",", 
        RowBox[{"0.09", "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S2", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R2"}]}], "]"}]}], " ", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870331729736805*^9, 
   3.8703317305076*^9}, {3.8703432435357018`*^9, 3.8703432455374756`*^9}, {
   3.870343370281937*^9, 3.8703434370887003`*^9}, {3.870343677255122*^9, 
   3.870343707053074*^9}, {3.870343740157696*^9, 3.870343826922295*^9}, {
   3.8703572875672774`*^9, 3.870357292949237*^9}, {3.8703640964899344`*^9, 
   3.8703640967676744`*^9}, {3.870409965745838*^9, 3.870409969799277*^9}, {
   3.870416473200323*^9, 3.870416570304294*^9}, 3.8704166018716335`*^9, {
   3.870423201973877*^9, 3.8704232054056435`*^9}, {3.870423535463216*^9, 
   3.870423543016449*^9}, {3.8704236989898386`*^9, 3.870423761466836*^9}, {
   3.8704237937602873`*^9, 3.8704237962027597`*^9}, {3.870423859370227*^9, 
   3.8704238594891415`*^9}, {3.870601353018928*^9, 3.870601369250811*^9}, 
   3.8706015984242535`*^9, {3.870601629774263*^9, 3.870601658058814*^9}, 
   3.8706017782130833`*^9, {3.8706018296101375`*^9, 3.8706018655118933`*^9}, {
   3.8706025164435244`*^9, 3.870602559171057*^9}, {3.870616607373169*^9, 
   3.8706166162036085`*^9}, {3.991112689259527*^9, 3.9911126923829403`*^9}, {
   3.9911392190312233`*^9, 3.9911392534377136`*^9}, {3.991140050668232*^9, 
   3.991140051806816*^9}},
 CellLabel->
  "In[589]:=",ExpressionUUID->"06d1b956-d74f-c743-9cec-f9bc74ecd3e6"],

Cell[BoxData["\<\"Theta1\"\>"], "Print",
 CellChangeTimes->{3.991139974894106*^9, 3.9911400567085533`*^9, 
  3.9911451307457085`*^9, 3.9911465926653137`*^9},
 CellLabel->
  "During evaluation of \
In[589]:=",ExpressionUUID->"93ade82d-b53d-e64b-9150-78be854f08f1"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.474`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.595`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.715`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], 
     "\[LessEqual]", "x2", "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055419791937`*^9, 3.870605593548404*^9, 
  3.870615622847788*^9, 3.870616620915153*^9, 3.9908829788403854`*^9, 
  3.990883979578787*^9, 3.9908843740527134`*^9, 3.9908929978611565`*^9, 
  3.991113740427801*^9, 3.991139974934431*^9, 3.9911400567085533`*^9, 
  3.9911451307476997`*^9, 3.9911465926653137`*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"30e6da7a-0109-b549-a024-e48e9200e87c"],

Cell[BoxData["0.18444144479752658`"], "Output",
 CellChangeTimes->{3.8706055419791937`*^9, 3.870605593548404*^9, 
  3.870615622847788*^9, 3.870616620915153*^9, 3.9908829788403854`*^9, 
  3.990883979578787*^9, 3.9908843740527134`*^9, 3.9908929978611565`*^9, 
  3.991113740427801*^9, 3.991139974934431*^9, 3.9911400567085533`*^9, 
  3.9911451307476997`*^9, 3.99114659269153*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"19b281e5-b90c-1244-a307-6738c021de1c"],

Cell[BoxData["\<\"Theta2\"\>"], "Print",
 CellChangeTimes->{3.991139974894106*^9, 3.9911400567085533`*^9, 
  3.9911451307457085`*^9, 3.99114659269405*^9},
 CellLabel->
  "During evaluation of \
In[589]:=",ExpressionUUID->"7bdf5fea-5ad0-9245-8df0-8d73ac1bcb8d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.474`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.595`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.715`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], 
      "]"}]}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055419791937`*^9, 3.870605593548404*^9, 
  3.870615622847788*^9, 3.870616620915153*^9, 3.9908829788403854`*^9, 
  3.990883979578787*^9, 3.9908843740527134`*^9, 3.9908929978611565`*^9, 
  3.991113740427801*^9, 3.991139974934431*^9, 3.9911400567085533`*^9, 
  3.9911451307476997`*^9, 3.9911465926960983`*^9},
 CellLabel->
  "Out[593]=",ExpressionUUID->"4c2f3604-7e81-ff46-a015-56f1ae84925f"],

Cell[BoxData["0.0004762546423513285`"], "Output",
 CellChangeTimes->{3.8706055419791937`*^9, 3.870605593548404*^9, 
  3.870615622847788*^9, 3.870616620915153*^9, 3.9908829788403854`*^9, 
  3.990883979578787*^9, 3.9908843740527134`*^9, 3.9908929978611565`*^9, 
  3.991113740427801*^9, 3.991139974934431*^9, 3.9911400567085533`*^9, 
  3.9911451307476997`*^9, 3.9911465933127193`*^9},
 CellLabel->
  "Out[594]=",ExpressionUUID->"a8bff9e1-8361-7e4b-99da-3a1ed20b93a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta3\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R31", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.375", "\[LessEqual]", "x1", "\[LessEqual]", "0.427"}], ",", 
        RowBox[{
         RowBox[{"0.685", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S31", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R31"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R32", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.375", "\[LessEqual]", "x1", "\[LessEqual]", "0.427"}], ",",
         " ", 
        RowBox[{
         RowBox[{"0.573", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         " ", 
         RowBox[{"0.655", "-", "x1"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S32", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R32"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta3 Total\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"S3", " ", "=", " ", 
    RowBox[{"S31", "+", "S32"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870275594899725*^9, 
   3.870275628462844*^9}, {3.870275721699251*^9, 3.870275824981086*^9}, {
   3.870275868210653*^9, 3.8702758855693235`*^9}, {3.870331735775818*^9, 
   3.870331736466608*^9}, {3.8703493883309946`*^9, 3.8703494502663856`*^9}, {
   3.8703497904629345`*^9, 3.8703498466538067`*^9}, {3.8703498860335317`*^9, 
   3.8703500231977634`*^9}, {3.8703502156804695`*^9, 3.870350280156311*^9}, {
   3.870350650850283*^9, 3.8703507228992605`*^9}, {3.8703583771858363`*^9, 
   3.8703583773587584`*^9}, {3.870358416574786*^9, 3.870358468490355*^9}, {
   3.8703586965257998`*^9, 3.870358702129676*^9}, {3.870358834736424*^9, 
   3.870358835086445*^9}, {3.8703589905430107`*^9, 3.8703589966770086`*^9}, {
   3.8703592198984823`*^9, 3.8703592199997163`*^9}, {3.8703593030974674`*^9, 
   3.8703593031837125`*^9}, {3.870359451999266*^9, 3.87035945358068*^9}, {
   3.8704167442450676`*^9, 3.870416762313028*^9}, 3.8704250999274397`*^9, 
   3.8704251584706583`*^9, {3.8704251921632347`*^9, 3.870425225787711*^9}, 
   3.8704252981618147`*^9, 3.870425381674829*^9, 3.8704254132404633`*^9, {
   3.8704254471399117`*^9, 3.870425526740743*^9}, {3.8704255672097673`*^9, 
   3.870425570449584*^9}, {3.8704256063686256`*^9, 3.870425618270034*^9}, {
   3.870425921828232*^9, 3.8704259802751865`*^9}, {3.8706023232492576`*^9, 
   3.87060234673736*^9}, {3.8706023847156754`*^9, 3.870602432298953*^9}, {
   3.8706024836057763`*^9, 3.870602497263155*^9}, {3.870602581577508*^9, 
   3.87060261352763*^9}, {3.870602658915447*^9, 3.8706026748680553`*^9}, {
   3.870616863491609*^9, 3.870616887569615*^9}, {3.9911401027786446`*^9, 
   3.9911401284093666`*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"b82db4b7-2951-40f1-810d-f2baa341e1de"],

Cell[BoxData["\<\"Theta3\"\>"], "Print",
 CellChangeTimes->{3.9911401306045265`*^9, 3.9911451314327927`*^9, 
  3.991146593329586*^9},
 CellLabel->
  "During evaluation of \
In[595]:=",ExpressionUUID->"a5bf9232-93bd-dd4c-a965-5d604eaa54eb"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.375`", "\[LessEqual]", "x1", "\[LessEqual]", "0.427`"}], "&&", 
    RowBox[{
     RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055423294783`*^9, 3.870605593910884*^9, 
  3.8706168904673643`*^9, 3.990882979534092*^9, 3.990883982871887*^9, 
  3.990884374744009*^9, 3.9908929985114937`*^9, 3.9911137412182827`*^9, 
  3.9911401306084404`*^9, 3.9911451314347878`*^9, 3.9911465933316*^9},
 CellLabel->
  "Out[596]=",ExpressionUUID->"8a0d7a9f-c557-b948-913a-2d8051a3574f"],

Cell[BoxData["0.02261367021861515`"], "Output",
 CellChangeTimes->{3.8706055423294783`*^9, 3.870605593910884*^9, 
  3.8706168904673643`*^9, 3.990882979534092*^9, 3.990883982871887*^9, 
  3.990884374744009*^9, 3.9908929985114937`*^9, 3.9911137412182827`*^9, 
  3.9911401306084404`*^9, 3.9911451314347878`*^9, 3.99114659335174*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"92a4738c-8eb4-ed4b-a112-cf41e24404e7"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.375`", "\[LessEqual]", "x1", "\[LessEqual]", "0.427`"}], "&&", 
    RowBox[{
     RowBox[{"0.573`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055423294783`*^9, 3.870605593910884*^9, 
  3.8706168904673643`*^9, 3.990882979534092*^9, 3.990883982871887*^9, 
  3.990884374744009*^9, 3.9908929985114937`*^9, 3.9911137412182827`*^9, 
  3.9911401306084404`*^9, 3.9911451314347878`*^9, 3.9911465933560276`*^9},
 CellLabel->
  "Out[598]=",ExpressionUUID->"255d7a7d-83e6-e642-a1d2-a51644f5c3d9"],

Cell[BoxData["0.15235910801439895`"], "Output",
 CellChangeTimes->{3.8706055423294783`*^9, 3.870605593910884*^9, 
  3.8706168904673643`*^9, 3.990882979534092*^9, 3.990883982871887*^9, 
  3.990884374744009*^9, 3.9908929985114937`*^9, 3.9911137412182827`*^9, 
  3.9911401306084404`*^9, 3.9911451314347878`*^9, 3.991146593384241*^9},
 CellLabel->
  "Out[599]=",ExpressionUUID->"c413c8f8-0d00-0748-bdaf-e633a61e168a"],

Cell[BoxData["\<\"Theta3 Total\"\>"], "Print",
 CellChangeTimes->{3.9911401306045265`*^9, 3.9911451314327927`*^9, 
  3.991146593384241*^9},
 CellLabel->
  "During evaluation of \
In[595]:=",ExpressionUUID->"8a683ab4-12f4-9a43-bdf7-99a9dae6e0af"],

Cell[BoxData["0.1749727782330141`"], "Output",
 CellChangeTimes->{3.8706055423294783`*^9, 3.870605593910884*^9, 
  3.8706168904673643`*^9, 3.990882979534092*^9, 3.990883982871887*^9, 
  3.990884374744009*^9, 3.9908929985114937`*^9, 3.9911137412182827`*^9, 
  3.9911401306084404`*^9, 3.9911451314347878`*^9, 3.991146593387535*^9},
 CellLabel->
  "Out[601]=",ExpressionUUID->"47a1faf8-9f19-3942-be1f-a72a3d649743"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<Theta4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"R4", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.375", "\[LessEqual]", "x1", "\[LessEqual]", "0.427"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.08", ",", 
         RowBox[{"0.474", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{"0.526", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R4"}]}], "]"}]}], " ",
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta5\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"R5", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.375", "\[LessEqual]", "x1", "\[LessEqual]", "0.427"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.08", ",", 
         RowBox[{"0.474", "-", "x1"}]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{"0.526", "-", "x1"}]}], "]"}]}], ",", " ", 
      RowBox[{"0.08", "<=", "x3", " ", "<=", "x2"}], ",", 
      RowBox[{"0.08", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R5"}]}], "]"}]}], " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870275594899725*^9, 
   3.870275628462844*^9}, {3.870275721699251*^9, 3.870275824981086*^9}, {
   3.870275868210653*^9, 3.8702758855693235`*^9}, {3.870331735775818*^9, 
   3.870331736466608*^9}, {3.8703493883309946`*^9, 3.8703494502663856`*^9}, {
   3.8703497904629345`*^9, 3.8703498466538067`*^9}, {3.8703498860335317`*^9, 
   3.8703500231977634`*^9}, {3.8703502156804695`*^9, 3.870350280156311*^9}, {
   3.870350650850283*^9, 3.8703507228992605`*^9}, {3.8703583771858363`*^9, 
   3.8703583773587584`*^9}, {3.870358416574786*^9, 3.870358468490355*^9}, {
   3.8703586965257998`*^9, 3.870358702129676*^9}, {3.870358834736424*^9, 
   3.870358835086445*^9}, {3.8703589905430107`*^9, 3.8703589966770086`*^9}, {
   3.8703592198984823`*^9, 3.8703592199997163`*^9}, {3.8703593030974674`*^9, 
   3.8703593031837125`*^9}, {3.870359451999266*^9, 3.87035945358068*^9}, {
   3.8704167442450676`*^9, 3.870416762313028*^9}, 3.8704250999274397`*^9, 
   3.8704251584706583`*^9, {3.8704251921632347`*^9, 3.870425225787711*^9}, 
   3.8704252981618147`*^9, 3.870425381674829*^9, 3.8704254132404633`*^9, {
   3.8704254471399117`*^9, 3.870425526740743*^9}, {3.8704255672097673`*^9, 
   3.870425570449584*^9}, {3.8704256063686256`*^9, 3.870425618270034*^9}, {
   3.870425921828232*^9, 3.8704259802751865`*^9}, {3.8706023232492576`*^9, 
   3.87060234673736*^9}, {3.8706023847156754`*^9, 3.870602432298953*^9}, {
   3.8706024836057763`*^9, 3.870602497263155*^9}, {3.870602581577508*^9, 
   3.87060261352763*^9}, {3.870602658915447*^9, 3.8706026770810804`*^9}, {
   3.8706028994141426`*^9, 3.870603036833479*^9}, {3.8706030892770967`*^9, 
   3.870603133228531*^9}, 3.8706031872055454`*^9, {3.870603221688433*^9, 
   3.8706032511424527`*^9}, 3.8706172624900293`*^9, 3.8706176720008297`*^9, {
   3.991140185176445*^9, 3.991140191843279*^9}},
 CellLabel->
  "In[602]:=",ExpressionUUID->"290f1c72-9bdc-4696-8594-79b99e263c7c"],

Cell[BoxData["\<\"Theta4\"\>"], "Print",
 CellChangeTimes->{3.991140205788681*^9, 3.991145131505684*^9, 
  3.99114659340329*^9},
 CellLabel->
  "During evaluation of \
In[602]:=",ExpressionUUID->"4457caa1-2524-0b4d-9dac-0cfe4c06d6fd"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.375`", "\[LessEqual]", "x1", "\[LessEqual]", "0.427`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.08`", ",", 
       RowBox[{"0.474`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], 
     "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870605542438711*^9, 3.8706055940385423`*^9, 
  3.870617265571585*^9, 3.8706176736445675`*^9, 3.9908829796454506`*^9, 
  3.990883983137268*^9, 3.99088437480933*^9, 3.9908929985735207`*^9, 
  3.991113741312851*^9, 3.991140205790682*^9, 3.9911451315066833`*^9, 
  3.9911465934053574`*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"01ee712e-7e2a-e549-a576-f81e8e8aeb40"],

Cell[BoxData["0.009712504685342292`"], "Output",
 CellChangeTimes->{3.870605542438711*^9, 3.8706055940385423`*^9, 
  3.870617265571585*^9, 3.8706176736445675`*^9, 3.9908829796454506`*^9, 
  3.990883983137268*^9, 3.99088437480933*^9, 3.9908929985735207`*^9, 
  3.991113741312851*^9, 3.991140205790682*^9, 3.9911451315066833`*^9, 
  3.9911465934245663`*^9},
 CellLabel->
  "Out[604]=",ExpressionUUID->"23e651a9-fff2-d94f-a3f2-8dcbd8a60652"],

Cell[BoxData["\<\"Theta5\"\>"], "Print",
 CellChangeTimes->{3.991140205788681*^9, 3.991145131505684*^9, 
  3.9911465934275894`*^9},
 CellLabel->
  "During evaluation of \
In[602]:=",ExpressionUUID->"b33b30b5-e9a5-2741-b131-79e2d462e4f7"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.375`", "\[LessEqual]", "x1", "\[LessEqual]", "0.427`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.08`", ",", 
       RowBox[{"0.474`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], 
      "]"}]}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870605542438711*^9, 3.8706055940385423`*^9, 
  3.870617265571585*^9, 3.8706176736445675`*^9, 3.9908829796454506`*^9, 
  3.990883983137268*^9, 3.99088437480933*^9, 3.9908929985735207`*^9, 
  3.991113741312851*^9, 3.991140205790682*^9, 3.9911451315066833`*^9, 
  3.9911465934281044`*^9},
 CellLabel->
  "Out[606]=",ExpressionUUID->"ae7086b2-ecc1-2347-b7dd-94c8972d2ea9"],

Cell[BoxData["0.012857713613828137`"], "Output",
 CellChangeTimes->{3.870605542438711*^9, 3.8706055940385423`*^9, 
  3.870617265571585*^9, 3.8706176736445675`*^9, 3.9908829796454506`*^9, 
  3.990883983137268*^9, 3.99088437480933*^9, 3.9908929985735207`*^9, 
  3.991113741312851*^9, 3.991140205790682*^9, 3.9911451315066833`*^9, 
  3.9911465944421196`*^9},
 CellLabel->
  "Out[607]=",ExpressionUUID->"5b4d0e71-49a5-7e4b-9add-a88c76d56d0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta6\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R61", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.285", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.595", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "x1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S61", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R61"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"R62", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.345", "\[LessEqual]", "x1", "\[LessEqual]", "0.375"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.595", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S62", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R62"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta6 Total\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"S6", "=", 
  RowBox[{"S61", "+", "S62"}]}]}], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, {3.870275294400606*^9, 
   3.870275341181837*^9}, {3.8702754023240986`*^9, 3.870275422507802*^9}, {
   3.8702755025583873`*^9, 3.8702755051102676`*^9}, {3.8703316706301627`*^9, 
   3.8703316874561644`*^9}, {3.870331741218502*^9, 3.870331743081008*^9}, {
   3.870350821529417*^9, 3.87035082791089*^9}, {3.8703510236917887`*^9, 
   3.8703510342638655`*^9}, {3.8703510833679123`*^9, 
   3.8703511793096256`*^9}, {3.8703512354104*^9, 3.870351238987147*^9}, {
   3.8703513593128796`*^9, 3.870351365607796*^9}, {3.870355297784217*^9, 
   3.870355316859949*^9}, {3.8703609777244043`*^9, 3.870361117444419*^9}, 
   3.8703612029852686`*^9, {3.87036124957508*^9, 3.8703612946980934`*^9}, {
   3.870361492226064*^9, 3.8703615111554127`*^9}, {3.8703616417572393`*^9, 
   3.8703616418730507`*^9}, {3.870361703716133*^9, 3.8703617388781176`*^9}, {
   3.870361976445833*^9, 3.870361985077303*^9}, {3.870416946489794*^9, 
   3.8704170194468484`*^9}, {3.8704270514758854`*^9, 
   3.8704271092518263`*^9}, {3.8704271905987096`*^9, 3.870427206830825*^9}, 
   3.870603463472898*^9, {3.8706035023933563`*^9, 3.870603534201229*^9}, {
   3.8706035788368177`*^9, 3.8706036123314123`*^9}, {3.870603678997373*^9, 
   3.8706037080419064`*^9}, {3.8706180717451596`*^9, 
   3.8706181072680063`*^9}, {3.870618148798973*^9, 3.870618150136894*^9}, {
   3.991140687767626*^9, 3.9911406987199974`*^9}, {3.991140838175228*^9, 
   3.991140838244404*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"51984b3b-ddc1-4caa-8f5e-9cf9b378a6c8"],

Cell[BoxData["\<\"Theta6\"\>"], "Print",
 CellChangeTimes->{3.9911407017947598`*^9, 3.991140857588955*^9, 
  3.991145132569765*^9, 3.991146594463558*^9},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"85ec9567-79cd-c042-ac13-87032033c83c"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.285`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{
     RowBox[{"0.595`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", "x1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055428287315`*^9, 3.8706055944314375`*^9, {3.8706180824263496`*^9, 
   3.8706181118682632`*^9}, 3.8706181522159863`*^9, 3.990882980660597*^9, 
   3.990883984154812*^9, 3.9908843760456696`*^9, 3.9908929996476707`*^9, 
   3.9911137426037083`*^9, 3.9911407017982693`*^9, 3.991140857588955*^9, 
   3.991145132570772*^9, 3.991146594463558*^9},
 CellLabel->
  "Out[609]=",ExpressionUUID->"0a1de531-bd00-ef45-b600-a183e627cecf"],

Cell[BoxData["0.008470421091491835`"], "Output",
 CellChangeTimes->{
  3.8706055428287315`*^9, 3.8706055944314375`*^9, {3.8706180824263496`*^9, 
   3.8706181118682632`*^9}, 3.8706181522159863`*^9, 3.990882980660597*^9, 
   3.990883984154812*^9, 3.9908843760456696`*^9, 3.9908929996476707`*^9, 
   3.9911137426037083`*^9, 3.9911407017982693`*^9, 3.991140857588955*^9, 
   3.991145132570772*^9, 3.99114659449765*^9},
 CellLabel->
  "Out[610]=",ExpressionUUID->"ec2a8594-31c3-ab4d-ba7a-45ec69cd3932"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.345`", "\[LessEqual]", "x1", "\[LessEqual]", "0.375`"}], "&&", 
    RowBox[{
     RowBox[{"0.595`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055428287315`*^9, 3.8706055944314375`*^9, {3.8706180824263496`*^9, 
   3.8706181118682632`*^9}, 3.8706181522159863`*^9, 3.990882980660597*^9, 
   3.990883984154812*^9, 3.9908843760456696`*^9, 3.9908929996476707`*^9, 
   3.9911137426037083`*^9, 3.9911407017982693`*^9, 3.991140857588955*^9, 
   3.991145132570772*^9, 3.9911465945007515`*^9},
 CellLabel->
  "Out[611]=",ExpressionUUID->"774d8eb6-60cf-7542-bd3c-f76e8c3f1727"],

Cell[BoxData["0.07110422997055109`"], "Output",
 CellChangeTimes->{
  3.8706055428287315`*^9, 3.8706055944314375`*^9, {3.8706180824263496`*^9, 
   3.8706181118682632`*^9}, 3.8706181522159863`*^9, 3.990882980660597*^9, 
   3.990883984154812*^9, 3.9908843760456696`*^9, 3.9908929996476707`*^9, 
   3.9911137426037083`*^9, 3.9911407017982693`*^9, 3.991140857588955*^9, 
   3.991145132570772*^9, 3.9911465945327168`*^9},
 CellLabel->
  "Out[612]=",ExpressionUUID->"d9255d3e-36c4-484a-83bb-bcb7961d6799"],

Cell[BoxData["\<\"Theta6 Total\"\>"], "Print",
 CellChangeTimes->{3.9911407017947598`*^9, 3.991140857588955*^9, 
  3.991145132569765*^9, 3.9911465945362663`*^9},
 CellLabel->
  "During evaluation of \
In[608]:=",ExpressionUUID->"03a2b15c-8996-3e48-b7f3-df9b82df2c45"],

Cell[BoxData["0.07957465106204292`"], "Output",
 CellChangeTimes->{
  3.8706055428287315`*^9, 3.8706055944314375`*^9, {3.8706180824263496`*^9, 
   3.8706181118682632`*^9}, 3.8706181522159863`*^9, 3.990882980660597*^9, 
   3.990883984154812*^9, 3.9908843760456696`*^9, 3.9908929996476707`*^9, 
   3.9911137426037083`*^9, 3.9911407017982693`*^9, 3.991140857588955*^9, 
   3.991145132570772*^9, 3.991146594538313*^9},
 CellLabel->
  "Out[614]=",ExpressionUUID->"1b167a6b-2908-aa47-8284-37f75889e3f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta7\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R71", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.285", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"0.485", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"0.515", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S71", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R71"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"R72", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.345", "\[LessEqual]", "x1", "\[LessEqual]", "0.375"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"0.485", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"0.515", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S72", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R72"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta7 Total\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"S7", "=", 
  RowBox[{"S71", "+", "S72"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, {3.870275294400606*^9, 
   3.870275341181837*^9}, {3.8702754023240986`*^9, 3.870275422507802*^9}, {
   3.8702755025583873`*^9, 3.8702755051102676`*^9}, {3.8703316706301627`*^9, 
   3.8703316874561644`*^9}, {3.870331741218502*^9, 3.870331743081008*^9}, {
   3.870350821529417*^9, 3.87035082791089*^9}, {3.8703510236917887`*^9, 
   3.8703510342638655`*^9}, {3.8703510833679123`*^9, 
   3.8703511793096256`*^9}, {3.8703512354104*^9, 3.870351238987147*^9}, {
   3.8703513593128796`*^9, 3.870351365607796*^9}, {3.870355297784217*^9, 
   3.870355316859949*^9}, {3.8703609777244043`*^9, 3.870361117444419*^9}, 
   3.8703612029852686`*^9, {3.87036124957508*^9, 3.8703612946980934`*^9}, {
   3.870361492226064*^9, 3.8703615111554127`*^9}, {3.8703616417572393`*^9, 
   3.8703616418730507`*^9}, {3.870361703716133*^9, 3.8703617388781176`*^9}, {
   3.870361976445833*^9, 3.870361985077303*^9}, {3.870416946489794*^9, 
   3.8704170194468484`*^9}, {3.8704270514758854`*^9, 
   3.8704271092518263`*^9}, {3.8704271905987096`*^9, 3.870427206830825*^9}, 
   3.870603463472898*^9, {3.8706035023933563`*^9, 3.870603534201229*^9}, {
   3.8706035788368177`*^9, 3.870603591791772*^9}, 3.8706038255991106`*^9, {
   3.870603910052516*^9, 3.8706039528977146`*^9}, {3.870603991160566*^9, 
   3.870604069571136*^9}, {3.870618857150275*^9, 3.8706188821405797`*^9}, {
   3.991140869906769*^9, 3.991140879516466*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"b3ce33de-6eed-431a-bb9b-6eacbd520b47"],

Cell[BoxData["\<\"Theta7\"\>"], "Print",
 CellChangeTimes->{3.9911409228961678`*^9, 3.991145132666174*^9, 
  3.991146594557642*^9},
 CellLabel->
  "During evaluation of \
In[615]:=",ExpressionUUID->"01020f5e-1e8f-034a-b21a-9a595814d1f0"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.285`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.485`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], 
     "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.515`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055429417667`*^9, 3.870605594558572*^9, 
  3.8706188899347715`*^9, 3.990882980751362*^9, 3.9908839842192516`*^9, 
  3.990884376132229*^9, 3.9908929997249146`*^9, 3.9911137427257557`*^9, 
  3.9911409229064503`*^9, 3.9911451326671715`*^9, 3.991146594558935*^9},
 CellLabel->
  "Out[616]=",ExpressionUUID->"036bcf63-822f-3d4a-9be1-e147a9f48d77"],

Cell[BoxData["0.045437398608184285`"], "Output",
 CellChangeTimes->{3.8706055429417667`*^9, 3.870605594558572*^9, 
  3.8706188899347715`*^9, 3.990882980751362*^9, 3.9908839842192516`*^9, 
  3.990884376132229*^9, 3.9908929997249146`*^9, 3.9911137427257557`*^9, 
  3.9911409229064503`*^9, 3.9911451326671715`*^9, 3.9911465945755863`*^9},
 CellLabel->
  "Out[617]=",ExpressionUUID->"07734ad3-4aa2-d345-acb7-b58a34bd114f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.345`", "\[LessEqual]", "x1", "\[LessEqual]", "0.375`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.485`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], 
     "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.515`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706055429417667`*^9, 3.870605594558572*^9, 
  3.8706188899347715`*^9, 3.990882980751362*^9, 3.9908839842192516`*^9, 
  3.990884376132229*^9, 3.9908929997249146`*^9, 3.9911137427257557`*^9, 
  3.9911409229064503`*^9, 3.9911451326671715`*^9, 3.9911465945795593`*^9},
 CellLabel->
  "Out[618]=",ExpressionUUID->"237f03b2-8ffd-fa4c-8188-fc0b04dc7c2f"],

Cell[BoxData["0.015887507377194254`"], "Output",
 CellChangeTimes->{3.8706055429417667`*^9, 3.870605594558572*^9, 
  3.8706188899347715`*^9, 3.990882980751362*^9, 3.9908839842192516`*^9, 
  3.990884376132229*^9, 3.9908929997249146`*^9, 3.9911137427257557`*^9, 
  3.9911409229064503`*^9, 3.9911451326671715`*^9, 3.9911465945984364`*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"df489f16-9d98-2244-b1a4-37c600c25a2a"],

Cell[BoxData["\<\"Theta7 Total\"\>"], "Print",
 CellChangeTimes->{3.9911409228961678`*^9, 3.991145132666174*^9, 
  3.991146594600456*^9},
 CellLabel->
  "During evaluation of \
In[615]:=",ExpressionUUID->"cc7dd184-c790-0841-a212-f99327ac1bea"],

Cell[BoxData["0.06132490598537854`"], "Output",
 CellChangeTimes->{3.8706055429417667`*^9, 3.870605594558572*^9, 
  3.8706188899347715`*^9, 3.990882980751362*^9, 3.9908839842192516`*^9, 
  3.990884376132229*^9, 3.9908929997249146`*^9, 3.9911137427257557`*^9, 
  3.9911409229064503`*^9, 3.9911451326671715`*^9, 3.991146594600456*^9},
 CellLabel->
  "Out[621]=",ExpressionUUID->"4837663c-769e-6540-952b-a2877f01a5c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta8\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"R8", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.345", "\[LessEqual]", "x1", "\[LessEqual]", "0.375"}], ",",
         "  ", 
        RowBox[{
         RowBox[{"0.485", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
        RowBox[{"0.08", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{"0.08", "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S8", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R8"}]}], "]"}]}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, {3.870275294400606*^9, 
   3.870275341181837*^9}, {3.8702754023240986`*^9, 3.870275422507802*^9}, {
   3.8702755025583873`*^9, 3.8702755051102676`*^9}, {3.8703316706301627`*^9, 
   3.8703316874561644`*^9}, {3.870331741218502*^9, 3.870331743081008*^9}, {
   3.870350821529417*^9, 3.87035082791089*^9}, {3.8703510236917887`*^9, 
   3.8703510342638655`*^9}, {3.8703510833679123`*^9, 
   3.8703511793096256`*^9}, {3.8703512354104*^9, 3.870351238987147*^9}, {
   3.8703513593128796`*^9, 3.870351365607796*^9}, {3.870355297784217*^9, 
   3.870355316859949*^9}, {3.8703609777244043`*^9, 3.870361117444419*^9}, 
   3.8703612029852686`*^9, {3.87036124957508*^9, 3.8703612946980934`*^9}, {
   3.870361492226064*^9, 3.8703615111554127`*^9}, {3.8703616417572393`*^9, 
   3.8703616418730507`*^9}, {3.870361703716133*^9, 3.8703617388781176`*^9}, {
   3.870361976445833*^9, 3.870361985077303*^9}, {3.870416946489794*^9, 
   3.8704170194468484`*^9}, {3.8704270514758854`*^9, 
   3.8704271092518263`*^9}, {3.8704271905987096`*^9, 3.870427206830825*^9}, 
   3.870603463472898*^9, {3.8706035023933563`*^9, 3.870603534201229*^9}, {
   3.8706035788368177`*^9, 3.870603591791772*^9}, 3.8706038255991106`*^9, {
   3.870603910052516*^9, 3.870603920230316*^9}, {3.870604145252199*^9, 
   3.8706041770190935`*^9}, {3.870605581928939*^9, 3.8706055850788393`*^9}, {
   3.8706190394580193`*^9, 3.870619060627906*^9}, {3.870619142068819*^9, 
   3.8706191449399023`*^9}, {3.8706192874812117`*^9, 3.8706192894604816`*^9}, 
   3.9908830672912674`*^9, {3.9911409380340805`*^9, 3.991140940908882*^9}},
 CellLabel->
  "In[622]:=",ExpressionUUID->"216ab2d6-d2e4-407a-aba0-dbb667336f5e"],

Cell[BoxData["\<\"Theta8\"\>"], "Print",
 CellChangeTimes->{3.9911409441769333`*^9, 3.991145132716299*^9, 
  3.9911465946189785`*^9},
 CellLabel->
  "During evaluation of \
In[622]:=",ExpressionUUID->"4a72e23a-ff13-444e-8938-bb869fea33c0"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.345`", "\[LessEqual]", "x1", "\[LessEqual]", "0.375`"}], "&&", 
    RowBox[{
     RowBox[{"0.485`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.870605543038799*^9, 3.8706055946601343`*^9, {3.8706190491679773`*^9, 
   3.8706190628197045`*^9}, 3.8706191474398355`*^9, 3.8706192977600613`*^9, 
   3.990882980795559*^9, 3.9908830691815815`*^9, 3.9908839842699203`*^9, 
   3.9908843762126827`*^9, 3.990892999785452*^9, 3.991113742823923*^9, 
   3.991140944178934*^9, 3.991145132718298*^9, 3.9911465946199913`*^9},
 CellLabel->
  "Out[623]=",ExpressionUUID->"98431908-4243-a344-a8c9-48897cb8c4fd"],

Cell[BoxData["0.011959593741356302`"], "Output",
 CellChangeTimes->{
  3.870605543038799*^9, 3.8706055946601343`*^9, {3.8706190491679773`*^9, 
   3.8706190628197045`*^9}, 3.8706191474398355`*^9, 3.8706192977600613`*^9, 
   3.990882980795559*^9, 3.9908830691815815`*^9, 3.9908839842699203`*^9, 
   3.9908843762126827`*^9, 3.990892999785452*^9, 3.991113742823923*^9, 
   3.991140944178934*^9, 3.991145132718298*^9, 3.991146595218418*^9},
 CellLabel->
  "Out[624]=",ExpressionUUID->"f3854c69-0ca5-8544-b996-fef9b8b43cd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<Theta9\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"R9", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.285", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      "  ", 
      RowBox[{"0.08", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"0.405", "-", "x1"}]}], ",", 
      RowBox[{"0.08", "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{"0.08", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S9", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R9"}]}], "]"}]}], " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.870276004269918*^9, 3.870276044969929*^9}, {
   3.870276080406969*^9, 3.8702760929222975`*^9}, {3.870276126997121*^9, 
   3.8702761403754263`*^9}, {3.870276255938448*^9, 3.8702762573790903`*^9}, {
   3.8702764972139196`*^9, 3.870276527664295*^9}, {3.870276653491102*^9, 
   3.8702767024163446`*^9}, {3.8702767742563896`*^9, 
   3.8702767914103575`*^9}, {3.870276829506568*^9, 3.870276838758731*^9}, {
   3.8702771749487963`*^9, 3.870277175178966*^9}, {3.8702782819839354`*^9, 
   3.87027828214977*^9}, {3.8702784108329806`*^9, 3.8702784184642725`*^9}, {
   3.8702785938963833`*^9, 3.8702786124565015`*^9}, {3.8702798377530584`*^9, 
   3.8702798642866864`*^9}, {3.870280032178467*^9, 3.870280032299013*^9}, 
   3.8702800628546033`*^9, {3.8702801390630493`*^9, 3.870280188486023*^9}, {
   3.8703299333668985`*^9, 3.8703299667584867`*^9}, 3.8703300140226135`*^9, {
   3.870331806587752*^9, 3.870331807177492*^9}, {3.8703318629275274`*^9, 
   3.870331881850183*^9}, 3.8703319212981052`*^9, {3.8703322916693897`*^9, 
   3.8703323036509733`*^9}, {3.870333160669317*^9, 3.870333194877987*^9}, {
   3.870333238348896*^9, 3.870333284980449*^9}, {3.8703525047820826`*^9, 
   3.8703525697438507`*^9}, {3.870352620936534*^9, 3.870352657057892*^9}, {
   3.8703527310169687`*^9, 3.870352751221507*^9}, {3.8703549261916113`*^9, 
   3.8703550619908323`*^9}, {3.870355144829301*^9, 3.870355174383955*^9}, {
   3.8703552052236166`*^9, 3.8703552069320717`*^9}, 3.8704171800839977`*^9, {
   3.870417285041095*^9, 3.8704172997159214`*^9}, {3.8704174141649704`*^9, 
   3.8704174159403286`*^9}, {3.870417533621957*^9, 3.8704175352590966`*^9}, {
   3.8704176118924904`*^9, 3.8704176126392927`*^9}, {3.8704176500638485`*^9, 
   3.8704177208012047`*^9}, {3.8704221998502054`*^9, 3.870422205335077*^9}, 
   3.870577802343455*^9, {3.870604249300764*^9, 3.870604304537361*^9}, {
   3.870604400484955*^9, 3.870604435238906*^9}, {3.8706197488084764`*^9, 
   3.870619750241615*^9}, {3.99114150432205*^9, 3.991141508764023*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"3f3f87f1-e955-4f7b-b77c-8e74445fb11a"],

Cell[BoxData["\<\"Theta9\"\>"], "Print",
 CellChangeTimes->{3.9911415104017487`*^9, 3.991145133371439*^9, 
  3.9911465952318687`*^9},
 CellLabel->
  "During evaluation of \
In[625]:=",ExpressionUUID->"64834248-8138-884a-9de6-8fb4ddf6e505"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.285`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.405`", "\[VeryThinSpace]", "-", "x1"}]}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055433399734`*^9, 3.870605594959203*^9, {3.8706197442275887`*^9, 
   3.8706197523066416`*^9}, 3.9908829808233376`*^9, 3.9908839848587227`*^9, 
   3.9908843769404793`*^9, 3.990893000530821*^9, 3.991113743578823*^9, 
   3.9911415104037495`*^9, 3.991145133372448*^9, 3.991146595235035*^9},
 CellLabel->
  "Out[626]=",ExpressionUUID->"6deb6366-e786-5a4a-b852-0ed9127ed9c5"],

Cell[BoxData["0.0029285833046923844`"], "Output",
 CellChangeTimes->{
  3.8706055433399734`*^9, 3.870605594959203*^9, {3.8706197442275887`*^9, 
   3.8706197523066416`*^9}, 3.9908829808233376`*^9, 3.9908839848587227`*^9, 
   3.9908843769404793`*^9, 3.990893000530821*^9, 3.991113743578823*^9, 
   3.9911415104037495`*^9, 3.991145133372448*^9, 3.991146595683319*^9},
 CellLabel->
  "Out[627]=",ExpressionUUID->"f377469e-8bad-e049-a726-08139dd490c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"R10", "=", 
   RowBox[{"ImplicitRegion", "[", " ", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0.655", "/", "3"}], "\[LessEqual]", "x1", "\[LessEqual]", 
        "0.285"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
        "x2", "\[LessEqual]", 
        RowBox[{"Min", "[", 
         RowBox[{"x1", ",", " ", 
          RowBox[{"0.526", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta10\>\"", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "use", " ", "the", " ", "more", " ", "accurate", 
      " ", "estimate", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "u"}], " ", "if", " ", "1"}], "<", "u", "<", "2"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"log", 
           RowBox[{"(", 
            RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", "u"}], " ", "if", 
       " ", "2"}], "<", "u", "<", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}], " ", "if", " ", "u"}], ">", 
     "3."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Here", " ", "u"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", 
      RowBox[{"x2", ".", " ", "Note"}]}], " ", "the", " ", 
     RowBox[{"following", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{"1", "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "2", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"3", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", " ", "x2", ">", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"log", 
        RowBox[{"(", 
         RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{"2", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "3", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"3", "x2"}], "<", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"4", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", "  ", "x2", ">", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}], " ", "and", " ", 
            "x2"}], "<", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}]}]}], ":", " ", 
    RowBox[{"3", "<", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], " ", "<", 
     RowBox[{"--", 
      RowBox[{">", " ", 
       RowBox[{"4", "x2"}], "<", 
       RowBox[{"1", "-", "x1"}], "  ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", "x2", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}]}]}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "split", " ", "the", " ", "integration", " ", "region", " ", 
    "into", " ", "three", " ", "parts", " ", 
    RowBox[{"accordingly", "."}]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R10a", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"0.655", "/", "3"}], "\[LessEqual]", "x1", "\[LessEqual]", 
       "0.285"}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", " ", 
         RowBox[{"0.526", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S10a", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R10a"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R10b", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"0.655", "/", "3"}], "\[LessEqual]", "x1", "\[LessEqual]", 
       "0.285"}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{"0.526", "-", "x1"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S10b", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "-", 
          "1"}], "]"}]}], ")"}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R10b"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R10c", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"0.655", "/", "3"}], "\[LessEqual]", "x1", "\[LessEqual]", 
       "0.285"}], ",", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{"0.526", "-", "x1"}]}], "]"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S10c", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R10c"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta10 Total\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S10", "=", 
   RowBox[{"S10a", "+", "S10b", "+", "S10c"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.870276004269918*^9, 3.870276044969929*^9}, {
   3.870276080406969*^9, 3.8702760929222975`*^9}, {3.870276126997121*^9, 
   3.8702761403754263`*^9}, {3.870276255938448*^9, 3.8702762573790903`*^9}, {
   3.8702764972139196`*^9, 3.870276527664295*^9}, {3.870276653491102*^9, 
   3.8702767024163446`*^9}, {3.8702767742563896`*^9, 
   3.8702767914103575`*^9}, {3.870276829506568*^9, 3.870276838758731*^9}, {
   3.8702771749487963`*^9, 3.870277175178966*^9}, {3.8702782819839354`*^9, 
   3.87027828214977*^9}, {3.8702784108329806`*^9, 3.8702784184642725`*^9}, {
   3.8702785938963833`*^9, 3.8702786124565015`*^9}, {3.8702798377530584`*^9, 
   3.8702798642866864`*^9}, {3.870280032178467*^9, 3.870280032299013*^9}, 
   3.8702800628546033`*^9, {3.8702801390630493`*^9, 3.870280188486023*^9}, {
   3.8703299333668985`*^9, 3.8703299667584867`*^9}, 3.8703300140226135`*^9, {
   3.870331806587752*^9, 3.870331807177492*^9}, {3.8703318629275274`*^9, 
   3.870331881850183*^9}, 3.8703319212981052`*^9, {3.8703322916693897`*^9, 
   3.8703323036509733`*^9}, {3.870333160669317*^9, 3.870333194877987*^9}, {
   3.870333238348896*^9, 3.870333284980449*^9}, {3.8703525047820826`*^9, 
   3.8703525697438507`*^9}, {3.870352620936534*^9, 3.870352657057892*^9}, {
   3.8703527310169687`*^9, 3.870352751221507*^9}, {3.8703549261916113`*^9, 
   3.8703550619908323`*^9}, {3.870355144829301*^9, 3.870355174383955*^9}, {
   3.8703552052236166`*^9, 3.8703552069320717`*^9}, 3.8704171800839977`*^9, {
   3.870417285041095*^9, 3.8704172997159214`*^9}, {3.8704174141649704`*^9, 
   3.8704174159403286`*^9}, {3.870417533621957*^9, 3.8704175352590966`*^9}, {
   3.8704176118924904`*^9, 3.8704176126392927`*^9}, {3.8704176500638485`*^9, 
   3.8704177208012047`*^9}, {3.8704221998502054`*^9, 3.870422205335077*^9}, 
   3.870577802343455*^9, {3.870604249300764*^9, 3.8706042648449745`*^9}, {
   3.8706045236577735`*^9, 3.8706045436989727`*^9}, {3.8706045791993036`*^9, 
   3.870604586724369*^9}, {3.870620047645094*^9, 3.8706200507193756`*^9}, {
   3.870620235754425*^9, 3.8706202400974817`*^9}, {3.990882917034582*^9, 
   3.9908829647421303`*^9}, {3.9908833211585255`*^9, 
   3.9908833451880436`*^9}, {3.9908840622442036`*^9, 3.990884105500025*^9}, {
   3.9908929840264053`*^9, 3.9908929842118664`*^9}, {3.991112887087805*^9, 
   3.9911129209849586`*^9}, {3.9911131216832924`*^9, 
   3.9911133045484505`*^9}, {3.9911133389375496`*^9, 3.99111357698221*^9}, {
   3.9911137118517647`*^9, 3.9911137329632683`*^9}, {3.991141784330244*^9, 
   3.9911417995113735`*^9}, {3.9911418450685673`*^9, 3.991141931889124*^9}, {
   3.9911420010303993`*^9, 3.9911420303742294`*^9}, {3.9911426532020416`*^9, 
   3.9911426791898155`*^9}},
 CellLabel->
  "In[628]:=",ExpressionUUID->"f8f92184-dd74-45b9-8624-84959821edf6"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "0.21833333333333332`", "\[LessEqual]", "x1", "\[LessEqual]", "0.285`"}], 
    "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957151203`*^9},
 CellLabel->
  "Out[628]=",ExpressionUUID->"3c2da232-2a1d-8543-9e74-7ef1c91ff99b"],

Cell[BoxData["\<\"Theta10\"\>"], "Print",
 CellChangeTimes->{
  3.9908833520761337`*^9, 3.9908839853099174`*^9, 3.9908843775206337`*^9, 
   3.990893001065489*^9, {3.9911134087269764`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.991113713616148*^9, 3.991113744193985*^9}, 3.991142033202156*^9, 
   3.991142743060791*^9, 3.9911451338542137`*^9, 3.9911465957161255`*^9},
 CellLabel->
  "During evaluation of \
In[628]:=",ExpressionUUID->"eb6f079c-2106-7341-99de-cd7f04f4bd99"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "0.21833333333333332`", "\[LessEqual]", "x1", "\[LessEqual]", "0.285`"}], 
    "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957161255`*^9},
 CellLabel->
  "Out[630]=",ExpressionUUID->"d7f2ee18-4fd9-164e-af76-af09f0e9a020"],

Cell[BoxData["0.01032224517826377`"], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957181454`*^9},
 CellLabel->
  "Out[631]=",ExpressionUUID->"48649657-e0a0-ab4d-92c0-2c0b80d65076"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "0.21833333333333332`", "\[LessEqual]", "x1", "\[LessEqual]", "0.285`"}], 
    "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957181454`*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"2670b969-514f-1140-abcc-ddeb1011b766"],

Cell[BoxData["0.11175218399709005`"], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957206593`*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"8323906a-f594-614d-9291-700bf88a9bbb"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "0.21833333333333332`", "\[LessEqual]", "x1", "\[LessEqual]", "0.285`"}], 
    "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.526`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.991146595721674*^9},
 CellLabel->
  "Out[634]=",ExpressionUUID->"15ca8727-f803-9348-9b82-7f870f7a1383"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.991146595722679*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"964a9396-61bc-5b4c-b736-43fc7842a03c"],

Cell[BoxData["\<\"Theta10 Total\"\>"], "Print",
 CellChangeTimes->{
  3.9908833520761337`*^9, 3.9908839853099174`*^9, 3.9908843775206337`*^9, 
   3.990893001065489*^9, {3.9911134087269764`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.991113713616148*^9, 3.991113744193985*^9}, 3.991142033202156*^9, 
   3.991142743060791*^9, 3.9911451338542137`*^9, 3.9911465957242184`*^9},
 CellLabel->
  "During evaluation of \
In[628]:=",ExpressionUUID->"fa90a374-4e08-3f49-8ec3-bd8c92462c30"],

Cell[BoxData["0.12207442917535383`"], "Output",
 CellChangeTimes->{
  3.8706055435100174`*^9, 3.8706055951296773`*^9, 3.8706200654149885`*^9, 
   3.870620241865054*^9, {3.9908829693013763`*^9, 3.9908829812604046`*^9}, 
   3.9908833520736103`*^9, 3.9908839853084087`*^9, 3.990884377519129*^9, 
   3.9908930010644836`*^9, {3.9911134087219505`*^9, 3.991113435743614*^9}, 
   3.991113468391014*^9, 3.991113506898613*^9, 3.991113582246361*^9, {
   3.9911137136141434`*^9, 3.991113744193985*^9}, 3.9911420331938057`*^9, 
   3.9911427430592766`*^9, 3.991145133852207*^9, 3.9911465957242184`*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"62f1a86d-af9a-944d-b25e-1fe192718b20"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta11\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"R11", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.08", "\[LessEqual]", "x1", "\[LessEqual]", "0.285"}], ",", 
        " ", 
        RowBox[{"0.08", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.655", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
        RowBox[{"0.08", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.08", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.655", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S11", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R11"}]}], "]"}]}], " ", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.870276004269918*^9, 3.870276044969929*^9}, {
   3.870276080406969*^9, 3.8702760929222975`*^9}, {3.870276126997121*^9, 
   3.8702761403754263`*^9}, {3.870276255938448*^9, 3.8702762573790903`*^9}, {
   3.8702764972139196`*^9, 3.870276527664295*^9}, {3.870276653491102*^9, 
   3.8702767024163446`*^9}, {3.8702767742563896`*^9, 
   3.8702767914103575`*^9}, {3.870276829506568*^9, 3.870276838758731*^9}, {
   3.8702771749487963`*^9, 3.870277175178966*^9}, {3.8702782819839354`*^9, 
   3.87027828214977*^9}, {3.8702784108329806`*^9, 3.8702784184642725`*^9}, {
   3.8702785938963833`*^9, 3.8702786124565015`*^9}, {3.8702798377530584`*^9, 
   3.8702798642866864`*^9}, {3.870280032178467*^9, 3.870280032299013*^9}, 
   3.8702800628546033`*^9, {3.8702801390630493`*^9, 3.870280188486023*^9}, {
   3.8703299333668985`*^9, 3.8703299667584867`*^9}, 3.8703300140226135`*^9, {
   3.870331806587752*^9, 3.870331807177492*^9}, {3.8703318629275274`*^9, 
   3.870331881850183*^9}, 3.8703319212981052`*^9, {3.8703322916693897`*^9, 
   3.8703323036509733`*^9}, {3.870333160669317*^9, 3.870333194877987*^9}, {
   3.870333238348896*^9, 3.870333284980449*^9}, {3.8703525047820826`*^9, 
   3.8703525697438507`*^9}, {3.870352620936534*^9, 3.870352657057892*^9}, {
   3.8703527310169687`*^9, 3.870352751221507*^9}, {3.8703549261916113`*^9, 
   3.8703550619908323`*^9}, {3.870355144829301*^9, 3.870355174383955*^9}, {
   3.8703552052236166`*^9, 3.8703552069320717`*^9}, 3.8704171800839977`*^9, {
   3.870417285041095*^9, 3.8704172997159214`*^9}, {3.8704174141649704`*^9, 
   3.8704174159403286`*^9}, {3.870417533621957*^9, 3.8704175352590966`*^9}, {
   3.8704176118924904`*^9, 3.8704176126392927`*^9}, {3.8704176500638485`*^9, 
   3.8704177208012047`*^9}, {3.8704221998502054`*^9, 3.870422205335077*^9}, 
   3.870577802343455*^9, {3.870604249300764*^9, 3.8706042648449745`*^9}, {
   3.8706045236577735`*^9, 3.870604530485317*^9}, {3.8706046542744293`*^9, 
   3.8706046709840455`*^9}, {3.8706048193412027`*^9, 
   3.8706048333964834`*^9}, {3.8706048653499727`*^9, 3.8706048765467463`*^9}, 
   3.8706204214402943`*^9, {3.8706204643684487`*^9, 3.870620472530345*^9}, {
   3.991144991223444*^9, 3.991144993809723*^9}},
 CellLabel->
  "In[638]:=",ExpressionUUID->"675aff18-e11b-4cb2-b243-0e773ab274d0"],

Cell[BoxData["\<\"Theta11\"\>"], "Print",
 CellChangeTimes->{3.9911449959978695`*^9, 3.9911451339018536`*^9, 
  3.991146595737856*^9},
 CellLabel->
  "During evaluation of \
In[638]:=",ExpressionUUID->"be29a739-168e-0646-9d0f-e16b8e121011"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.08`", "\[LessEqual]", "x1", "\[LessEqual]", "0.285`"}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.655`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{"0.08`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.08`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.655`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.870605543571751*^9, 3.8706055951961193`*^9, {3.8706204117007737`*^9, 
   3.870620423723299*^9}, {3.870620476042859*^9, 3.870620502778648*^9}, 
   3.990882981302576*^9, 3.990883985371002*^9, 3.9908843775886593`*^9, 
   3.990893001133585*^9, 3.9911137443662834`*^9, 3.99114499599889*^9, 
   3.991145133903364*^9, 3.9911465957396584`*^9},
 CellLabel->
  "Out[639]=",ExpressionUUID->"59da8103-8673-7a41-857b-e68af33c42ec"],

Cell[BoxData["0.29599820889788525`"], "Output",
 CellChangeTimes->{
  3.870605543571751*^9, 3.8706055951961193`*^9, {3.8706204117007737`*^9, 
   3.870620423723299*^9}, {3.870620476042859*^9, 3.870620502778648*^9}, 
   3.990882981302576*^9, 3.990883985371002*^9, 3.9908843775886593`*^9, 
   3.990893001133585*^9, 3.9911137443662834`*^9, 3.99114499599889*^9, 
   3.991145133903364*^9, 3.99114661580188*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"37b7d558-8f55-5a42-8d2d-5e782a29a5fe"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.870276004269918*^9, 3.870276044969929*^9}, {
   3.870276080406969*^9, 3.8702760929222975`*^9}, {3.870276126997121*^9, 
   3.8702761403754263`*^9}, {3.870276255938448*^9, 3.8702762573790903`*^9}, {
   3.8702764972139196`*^9, 3.870276527664295*^9}, {3.870276653491102*^9, 
   3.8702767024163446`*^9}, {3.8702767742563896`*^9, 
   3.8702767914103575`*^9}, {3.870276829506568*^9, 3.870276838758731*^9}, {
   3.8702771749487963`*^9, 3.870277175178966*^9}, {3.8702782819839354`*^9, 
   3.87027828214977*^9}, {3.8702784108329806`*^9, 3.8702784184642725`*^9}, {
   3.8702785938963833`*^9, 3.8702786124565015`*^9}, {3.8702798377530584`*^9, 
   3.8702798642866864`*^9}, {3.870280032178467*^9, 3.870280032299013*^9}, 
   3.8702800628546033`*^9, {3.8702801390630493`*^9, 3.870280188486023*^9}, {
   3.8703299333668985`*^9, 3.8703299667584867`*^9}, 3.8703300140226135`*^9, {
   3.870331806587752*^9, 3.870331807177492*^9}, {3.8703318629275274`*^9, 
   3.870331881850183*^9}, 3.8703319212981052`*^9, {3.8703322916693897`*^9, 
   3.8703323036509733`*^9}, {3.870333160669317*^9, 3.870333194877987*^9}, {
   3.870333238348896*^9, 3.870333284980449*^9}, {3.8703525047820826`*^9, 
   3.8703525697438507`*^9}, {3.870352620936534*^9, 3.870352657057892*^9}, {
   3.8703527310169687`*^9, 3.870352751221507*^9}, {3.8703549261916113`*^9, 
   3.8703550619908323`*^9}, {3.870355144829301*^9, 3.870355174383955*^9}, {
   3.8703552052236166`*^9, 3.8703552069320717`*^9}, 3.8704171800839977`*^9, {
   3.870417285041095*^9, 3.8704172997159214`*^9}, {3.8704174141649704`*^9, 
   3.8704174159403286`*^9}, {3.870417533621957*^9, 3.8704175352590966`*^9}, {
   3.8704176118924904`*^9, 3.8704176126392927`*^9}, {3.8704176500638485`*^9, 
   3.8704177208012047`*^9}, {3.8704221998502054`*^9, 3.870422205335077*^9}, 
   3.870577802343455*^9, {3.870604249300764*^9, 3.8706042648449745`*^9}, {
   3.8706045236577735`*^9, 3.870604530485317*^9}, {3.8706046542744293`*^9, 
   3.8706046647853155`*^9}, {3.8706048536559725`*^9, 3.8706048565381584`*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"c8c9c46b-8ecf-4fe3-a778-d34bc170fbfe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta12\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S12A", " ", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.17", "/", "0.08"}], "]"}], "^", "6"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"6", "!"}]}], "*", 
   RowBox[{"1", "/", "0.08"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S12B", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.285", "/", "0.17"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.17", "/", "0.08"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.08"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12C", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.285", "/", "0.17"}], "]"}], "^", "2"}], "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.17", "/", "0.08"}], "]"}], "^", "4"}], "*", 
    RowBox[{"1", "/", 
     RowBox[{"4", "!"}]}], "*", 
    RowBox[{"1", "/", "0.08"}], "*", 
    RowBox[{"1", "/", "2"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta12 Total\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S12", " ", "=", 
   RowBox[{"S12A", "+", "S12B", "+", "S12C"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<THETA TOTAL\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "+", "S2", "+", "S3", "+", "S4", "+", "S5", "+", "S6", "+", 
  "S7", "+", "S8", "+", "S9", "+", "S10", "+", "S11", "+", 
  "S12"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.87027689267315*^9, 3.870276934703412*^9}, {
   3.870276995443161*^9, 3.870277000296398*^9}, {3.8703354771762795`*^9, 
   3.8703354996208014`*^9}, {3.8703362186556497`*^9, 3.870336252537422*^9}, {
   3.870605003899679*^9, 3.8706050612846055`*^9}, {3.8706051388988786`*^9, 
   3.87060527907216*^9}, {3.870605480427952*^9, 3.870605516251323*^9}, 
   3.870621268408594*^9, {3.8706216215995307`*^9, 3.8706216236879873`*^9}, {
   3.8706231231189394`*^9, 3.870623124579756*^9}, {3.991145079512373*^9, 
   3.991145087143713*^9}, {3.9911465751833305`*^9, 3.9911465860063095`*^9}},
 CellLabel->
  "In[642]:=",ExpressionUUID->"ee8281b7-5683-406d-aa22-9f7e9e309e7b"],

Cell[BoxData["\<\"Theta12\"\>"], "Print",
 CellChangeTimes->{3.9911450888395576`*^9, 3.991145154032036*^9, 
  3.9911466158320827`*^9},
 CellLabel->
  "During evaluation of \
In[642]:=",ExpressionUUID->"d6ea7140-3686-1042-b918-5659366bf1fd"],

Cell[BoxData["0.0031843209837512138`"], "Output",
 CellChangeTimes->{
  3.8706055454193068`*^9, 3.8706055970418406`*^9, 3.870621270185497*^9, 
   3.8706216251506968`*^9, {3.8706231145069304`*^9, 3.8706231264378204`*^9}, 
   3.990883000711855*^9, 3.9908840047131577`*^9, 3.9908844026307316`*^9, 
   3.9908930231156216`*^9, 3.9911137714638615`*^9, 3.991145088840557*^9, 
   3.9911451540335407`*^9, 3.9911466158350296`*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"64e949b2-c369-d848-958c-bc3c7da886a3"],

Cell[BoxData["0.013096609641431835`"], "Output",
 CellChangeTimes->{
  3.8706055454193068`*^9, 3.8706055970418406`*^9, 3.870621270185497*^9, 
   3.8706216251506968`*^9, {3.8706231145069304`*^9, 3.8706231264378204`*^9}, 
   3.990883000711855*^9, 3.9908840047131577`*^9, 3.9908844026307316`*^9, 
   3.9908930231156216`*^9, 3.9911137714638615`*^9, 3.991145088840557*^9, 
   3.9911451540335407`*^9, 3.9911466158350296`*^9},
 CellLabel->
  "Out[644]=",ExpressionUUID->"f56b65e0-31f3-a24f-86f5-1367eb71eac8"],

Cell[BoxData["0.022443453535734747`"], "Output",
 CellChangeTimes->{
  3.8706055454193068`*^9, 3.8706055970418406`*^9, 3.870621270185497*^9, 
   3.8706216251506968`*^9, {3.8706231145069304`*^9, 3.8706231264378204`*^9}, 
   3.990883000711855*^9, 3.9908840047131577`*^9, 3.9908844026307316`*^9, 
   3.9908930231156216`*^9, 3.9911137714638615`*^9, 3.991145088840557*^9, 
   3.9911451540335407`*^9, 3.991146615837036*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"b5a13488-ed95-584e-8093-8be80ef40a2b"],

Cell[BoxData["\<\"Theta12 Total\"\>"], "Print",
 CellChangeTimes->{3.9911450888395576`*^9, 3.991145154032036*^9, 
  3.991146615837036*^9},
 CellLabel->
  "During evaluation of \
In[642]:=",ExpressionUUID->"01338e63-7062-a043-954c-67eee9c57057"],

Cell[BoxData["0.038724384160917794`"], "Output",
 CellChangeTimes->{
  3.8706055454193068`*^9, 3.8706055970418406`*^9, 3.870621270185497*^9, 
   3.8706216251506968`*^9, {3.8706231145069304`*^9, 3.8706231264378204`*^9}, 
   3.990883000711855*^9, 3.9908840047131577`*^9, 3.9908844026307316`*^9, 
   3.9908930231156216`*^9, 3.9911137714638615`*^9, 3.991145088840557*^9, 
   3.9911451540335407`*^9, 3.991146615839054*^9},
 CellLabel->
  "Out[647]=",ExpressionUUID->"0641da88-a364-7847-9d5b-dd15981a1b56"],

Cell[BoxData["\<\"THETA TOTAL\"\>"], "Print",
 CellChangeTimes->{3.9911450888395576`*^9, 3.991145154032036*^9, 
  3.991146615839054*^9},
 CellLabel->
  "During evaluation of \
In[642]:=",ExpressionUUID->"44ac4f8a-ead1-a14b-8f79-b4827b876f12"],

Cell[BoxData["0.9950454522996894`"], "Output",
 CellChangeTimes->{
  3.8706055454193068`*^9, 3.8706055970418406`*^9, 3.870621270185497*^9, 
   3.8706216251506968`*^9, {3.8706231145069304`*^9, 3.8706231264378204`*^9}, 
   3.990883000711855*^9, 3.9908840047131577`*^9, 3.9908844026307316`*^9, 
   3.9908930231156216`*^9, 3.9911137714638615`*^9, 3.991145088840557*^9, 
   3.9911451540335407`*^9, 3.991146615841072*^9},
 CellLabel->
  "Out[649]=",ExpressionUUID->"9b9b2f98-1cfe-d048-88b3-8977b8b4fb22"]
}, Open  ]]
},
WindowSize->{1269, 725.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"9db67802-b234-4abc-bd13-158c4eb45dd9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 25919, 375, 76, "Input",ExpressionUUID->"87799ca7-b0e2-4aba-8385-a8c9e0b7851c"],
Cell[CellGroupData[{
Cell[26502, 399, 27534, 414, 162, "Input",ExpressionUUID->"06d1b956-d74f-c743-9cec-f9bc74ecd3e6"],
Cell[54039, 815, 263, 5, 19, "Print",ExpressionUUID->"93ade82d-b53d-e64b-9150-78be854f08f1"],
Cell[54305, 822, 1018, 24, 42, "Output",ExpressionUUID->"30e6da7a-0109-b549-a024-e48e9200e87c"],
Cell[55326, 848, 459, 7, 28, "Output",ExpressionUUID->"19b281e5-b90c-1244-a307-6738c021de1c"],
Cell[55788, 857, 260, 5, 19, "Print",ExpressionUUID->"7bdf5fea-5ad0-9245-8df0-8d73ac1bcb8d"],
Cell[56051, 864, 1345, 31, 42, "Output",ExpressionUUID->"4c2f3604-7e81-ff46-a015-56f1ae84925f"],
Cell[57399, 897, 464, 7, 28, "Output",ExpressionUUID->"a8bff9e1-8361-7e4b-99da-3a1ed20b93a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57900, 909, 27332, 403, 196, "Input",ExpressionUUID->"b82db4b7-2951-40f1-810d-f2baa341e1de"],
Cell[85235, 1314, 239, 5, 19, "Print",ExpressionUUID->"a5bf9232-93bd-dd4c-a965-5d604eaa54eb"],
Cell[85477, 1321, 767, 17, 42, "Output",ExpressionUUID->"8a0d7a9f-c557-b948-913a-2d8051a3574f"],
Cell[86247, 1340, 412, 6, 28, "Output",ExpressionUUID->"92a4738c-8eb4-ed4b-a112-cf41e24404e7"],
Cell[86662, 1348, 771, 16, 28, "Output",ExpressionUUID->"255d7a7d-83e6-e642-a1d2-a51644f5c3d9"],
Cell[87436, 1366, 413, 6, 28, "Output",ExpressionUUID->"c413c8f8-0d00-0748-bdaf-e633a61e168a"],
Cell[87852, 1374, 245, 5, 19, "Print",ExpressionUUID->"8a683ab4-12f4-9a43-bdf7-99a9dae6e0af"],
Cell[88100, 1381, 412, 6, 28, "Output",ExpressionUUID->"47a1faf8-9f19-3942-be1f-a72a3d649743"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88549, 1392, 28233, 428, 145, "Input",ExpressionUUID->"290f1c72-9bdc-4696-8594-79b99e263c7c"],
Cell[116785, 1822, 234, 5, 19, "Print",ExpressionUUID->"4457caa1-2524-0b4d-9dac-0cfe4c06d6fd"],
Cell[117022, 1829, 1127, 27, 42, "Output",ExpressionUUID->"01ee712e-7e2a-e549-a576-f81e8e8aeb40"],
Cell[118152, 1858, 438, 7, 28, "Output",ExpressionUUID->"23e651a9-fff2-d94f-a3f2-8dcbd8a60652"],
Cell[118593, 1867, 237, 5, 19, "Print",ExpressionUUID->"b33b30b5-e9a5-2741-b131-79e2d462e4f7"],
Cell[118833, 1874, 1442, 35, 42, "Output",ExpressionUUID->"ae7086b2-ecc1-2347-b7dd-94c8972d2ea9"],
Cell[120278, 1911, 438, 7, 28, "Output",ExpressionUUID->"5b4d0e71-49a5-7e4b-9add-a88c76d56d0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120753, 1923, 26926, 402, 162, "Input",ExpressionUUID->"51984b3b-ddc1-4caa-8f5e-9cf9b378a6c8"],
Cell[147682, 2327, 259, 5, 19, "Print",ExpressionUUID->"85ec9567-79cd-c042-ac13-87032033c83c"],
Cell[147944, 2334, 802, 17, 28, "Output",ExpressionUUID->"0a1de531-bd00-ef45-b600-a183e627cecf"],
Cell[148749, 2353, 497, 8, 28, "Output",ExpressionUUID->"ec2a8594-31c3-ab4d-ba7a-45ec69cd3932"],
Cell[149249, 2363, 920, 21, 42, "Output",ExpressionUUID->"774d8eb6-60cf-7542-bd3c-f76e8c3f1727"],
Cell[150172, 2386, 499, 8, 28, "Output",ExpressionUUID->"d9255d3e-36c4-484a-83bb-bcb7961d6799"],
Cell[150674, 2396, 267, 5, 19, "Print",ExpressionUUID->"03a2b15c-8996-3e48-b7f3-df9b82df2c45"],
Cell[150944, 2403, 497, 8, 28, "Output",ExpressionUUID->"1b167a6b-2908-aa47-8284-37f75889e3f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151478, 2416, 27159, 409, 179, "Input",ExpressionUUID->"b3ce33de-6eed-431a-bb9b-6eacbd520b47"],
Cell[178640, 2827, 237, 5, 19, "Print",ExpressionUUID->"01020f5e-1e8f-034a-b21a-9a595814d1f0"],
Cell[178880, 2834, 973, 22, 42, "Output",ExpressionUUID->"036bcf63-822f-3d4a-9be1-e147a9f48d77"],
Cell[179856, 2858, 418, 6, 28, "Output",ExpressionUUID->"07734ad3-4aa2-d345-acb7-b58a34bd114f"],
Cell[180277, 2866, 975, 22, 42, "Output",ExpressionUUID->"237f03b2-8ffd-fa4c-8188-fc0b04dc7c2f"],
Cell[181255, 2890, 418, 6, 28, "Output",ExpressionUUID->"df489f16-9d98-2244-b1a4-37c600c25a2a"],
Cell[181676, 2898, 243, 5, 19, "Print",ExpressionUUID->"cc7dd184-c790-0841-a212-f99327ac1bea"],
Cell[181922, 2905, 415, 6, 28, "Output",ExpressionUUID->"4837663c-769e-6540-952b-a2877f01a5c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182374, 2916, 26475, 379, 128, "Input",ExpressionUUID->"216ab2d6-d2e4-407a-aba0-dbb667336f5e"],
Cell[208852, 3297, 239, 5, 19, "Print",ExpressionUUID->"4a72e23a-ff13-444e-8938-bb869fea33c0"],
Cell[209094, 3304, 1329, 30, 42, "Output",ExpressionUUID->"98431908-4243-a344-a8c9-48897cb8c4fd"],
Cell[210426, 3336, 518, 8, 28, "Output",ExpressionUUID->"f3854c69-0ca5-8544-b996-fef9b8b43cd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[210981, 3349, 3572, 69, 76, "Input",ExpressionUUID->"3f3f87f1-e955-4f7b-b77c-8e74445fb11a"],
Cell[214556, 3420, 239, 5, 19, "Print",ExpressionUUID->"64834248-8138-884a-9de6-8fb4ddf6e505"],
Cell[214798, 3427, 1121, 24, 42, "Output",ExpressionUUID->"6deb6366-e786-5a4a-b852-0ed9127ed9c5"],
Cell[215922, 3453, 447, 7, 28, "Output",ExpressionUUID->"f377469e-8bad-e049-a726-08139dd490c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216406, 3465, 11935, 319, 419, "Input",ExpressionUUID->"f8f92184-dd74-45b9-8624-84959821edf6"],
Cell[228344, 3786, 1201, 28, 42, "Output",ExpressionUUID->"3c2da232-2a1d-8543-9e74-7ef1c91ff99b"],
Cell[229548, 3816, 532, 9, 19, "Print",ExpressionUUID->"eb6f079c-2106-7341-99de-cd7f04f4bd99"],
Cell[230083, 3827, 1319, 31, 42, "Output",ExpressionUUID->"d7f2ee18-4fd9-164e-af76-af09f0e9a020"],
Cell[231405, 3860, 671, 10, 28, "Output",ExpressionUUID->"48649657-e0a0-ab4d-92c0-2c0b80d65076"],
Cell[232079, 3872, 1378, 32, 42, "Output",ExpressionUUID->"2670b969-514f-1140-abcc-ddeb1011b766"],
Cell[233460, 3906, 671, 10, 28, "Output",ExpressionUUID->"8323906a-f594-614d-9291-700bf88a9bbb"],
Cell[234134, 3918, 1258, 29, 42, "Output",ExpressionUUID->"15ca8727-f803-9348-9b82-7f870f7a1383"],
Cell[235395, 3949, 652, 10, 28, "Output",ExpressionUUID->"964a9396-61bc-5b4c-b736-43fc7842a03c"],
Cell[236050, 3961, 538, 9, 19, "Print",ExpressionUUID->"fa90a374-4e08-3f49-8ec3-bd8c92462c30"],
Cell[236591, 3972, 671, 10, 28, "Output",ExpressionUUID->"62f1a86d-af9a-944d-b25e-1fe192718b20"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237299, 3987, 4208, 83, 93, "Input",ExpressionUUID->"675aff18-e11b-4cb2-b243-0e773ab274d0"],
Cell[241510, 4072, 240, 5, 19, "Print",ExpressionUUID->"be29a739-168e-0646-9d0f-e16b8e121011"],
Cell[241753, 4079, 1564, 39, 42, "Output",ExpressionUUID->"59da8103-8673-7a41-857b-e68af33c42ec"],
Cell[243320, 4120, 487, 8, 28, "Output",ExpressionUUID->"37b7d558-8f55-5a42-8d2d-5e782a29a5fe"]
}, Open  ]],
Cell[243822, 4131, 2138, 29, 25, "Input",ExpressionUUID->"c8c9c46b-8ecf-4fe3-a778-d34bc170fbfe"],
Cell[CellGroupData[{
Cell[245985, 4164, 2266, 51, 213, "Input",ExpressionUUID->"ee8281b7-5683-406d-aa22-9f7e9e309e7b"],
Cell[248254, 4217, 240, 5, 19, "Print",ExpressionUUID->"d6ea7140-3686-1042-b918-5659366bf1fd"],
Cell[248497, 4224, 503, 8, 28, "Output",ExpressionUUID->"64e949b2-c369-d848-958c-bc3c7da886a3"],
Cell[249003, 4234, 502, 8, 28, "Output",ExpressionUUID->"f56b65e0-31f3-a24f-86f5-1367eb71eac8"],
Cell[249508, 4244, 500, 8, 28, "Output",ExpressionUUID->"b5a13488-ed95-584e-8093-8be80ef40a2b"],
Cell[250011, 4254, 244, 5, 19, "Print",ExpressionUUID->"01338e63-7062-a043-954c-67eee9c57057"],
Cell[250258, 4261, 500, 8, 28, "Output",ExpressionUUID->"0641da88-a364-7847-9d5b-dd15981a1b56"],
Cell[250761, 4271, 242, 5, 19, "Print",ExpressionUUID->"44ac4f8a-ead1-a14b-8f79-b4827b876f12"],
Cell[251006, 4278, 498, 8, 49, "Output",ExpressionUUID->"9b9b2f98-1cfe-d048-88b3-8977b8b4fb22"]
}, Open  ]]
}
]
*)



==> anc/Computation_Section_6.3.2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    108049,       2455]
NotebookOptionsPosition[     98493,       2331]
NotebookOutlinePosition[     98923,       2348]
CellTagsIndexPosition[     98880,       2345]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.870840862031592*^9, 3.8708408642584286`*^9}},
 CellLabel->
  "In[650]:=",ExpressionUUID->"41ee2980-f582-464a-8875-ad98c7fde740"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 1\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.455", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.62", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1A"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 2\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.455", "\[LessEqual]", "x1", "\[LessEqual]", "0.475"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 3\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.455", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      RowBox[{"0.075", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{"0.075", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R1D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "=", 
  RowBox[{
  "S1A", "+", "S1C", "+", "S1D", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, {3.8706808610939503`*^9, 
   3.870680871178261*^9}, {3.870769100692729*^9, 3.870769105861698*^9}, {
   3.8707691384125767`*^9, 3.870769172231697*^9}, {3.8707693663579845`*^9, 
   3.8707694132226343`*^9}, {3.8707696104146566`*^9, 3.870769619293887*^9}, {
   3.870769682240503*^9, 3.8707696850970964`*^9}, {3.8707697430632973`*^9, 
   3.8707697457415276`*^9}, {3.870769777662863*^9, 3.870769792302153*^9}, 
   3.8707698581035566`*^9, {3.8707699922697735`*^9, 3.8707700202107477`*^9}, {
   3.8707700515356026`*^9, 3.870770055300494*^9}, {3.870880896388049*^9, 
   3.8708809356275315`*^9}, {3.8708809722307844`*^9, 3.87088100036059*^9}, {
   3.87088108908923*^9, 3.870881124002411*^9}, {3.8708811602581286`*^9, 
   3.870881254427662*^9}, {3.870926699010322*^9, 3.8709267028221383`*^9}, {
   3.8709270364064417`*^9, 3.8709270730847673`*^9}, {3.8709272851507535`*^9, 
   3.8709273050217543`*^9}, {3.8709274286078424`*^9, 3.870927448114876*^9}, {
   3.870927547872467*^9, 3.870927548235202*^9}, {3.8709276039906025`*^9, 
   3.8709276859821615`*^9}, {3.870930630790805*^9, 3.870930682565181*^9}, {
   3.870931479269288*^9, 3.8709314885818663`*^9}, {3.991145784047777*^9, 
   3.991145807033663*^9}},
 CellLabel->
  "In[651]:=",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],

Cell[BoxData["\<\"Theta 1\"\>"], "Print",
 CellChangeTimes->{3.9911458100720005`*^9, 3.9911467416131287`*^9},
 CellLabel->
  "During evaluation of \
In[651]:=",ExpressionUUID->"3326c36e-3c46-794e-a45e-e93ecf10dbe2"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.455`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.9911467416148376`*^9},
 CellLabel->
  "Out[652]=",ExpressionUUID->"e0362f20-0874-7f47-8082-edf07f9848f2"],

Cell[BoxData["0.20286611576446673`"], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.991146741634989*^9},
 CellLabel->
  "Out[653]=",ExpressionUUID->"6132d45c-c3b1-9041-a107-b8d70a95e768"],

Cell[BoxData["\<\"Theta 2\"\>"], "Print",
 CellChangeTimes->{3.9911458100720005`*^9, 3.9911467416452885`*^9},
 CellLabel->
  "During evaluation of \
In[651]:=",ExpressionUUID->"e67e2e3c-83aa-6248-bbf5-162fc53f69bb"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.455`", "\[LessEqual]", "x1", "\[LessEqual]", "0.475`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.991146741646824*^9},
 CellLabel->
  "Out[655]=",ExpressionUUID->"ad56ae6c-8e1d-c04b-9b2a-19bde2be80d3"],

Cell[BoxData["0.009859225438640179`"], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.99114674165806*^9},
 CellLabel->
  "Out[656]=",ExpressionUUID->"7a355a4c-a4d3-0f4c-a26d-7450bba2f7e2"],

Cell[BoxData["\<\"Theta 3\"\>"], "Print",
 CellChangeTimes->{3.9911458100720005`*^9, 3.99114674165806*^9},
 CellLabel->
  "During evaluation of \
In[651]:=",ExpressionUUID->"e24ac331-a5da-6a4e-a943-58edfb7c6993"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.455`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], 
      "]"}]}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.991146741660595*^9},
 CellLabel->
  "Out[658]=",ExpressionUUID->"42b2c0e9-0aef-7d4a-b052-a0a0bba07311"],

Cell[BoxData["0.0037885913079502946`"], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.9911467421447334`*^9},
 CellLabel->
  "Out[659]=",ExpressionUUID->"b1ebc22c-2efb-c448-96f2-a105ee894944"],

Cell[BoxData["0.2165139325110572`"], "Output",
 CellChangeTimes->{3.8711042481036243`*^9, 3.871113390756315*^9, 
  3.9911457461090374`*^9, 3.9911458100720005`*^9, 3.9911467421447334`*^9},
 CellLabel->
  "Out[660]=",ExpressionUUID->"b7bda25d-f208-264f-9e9b-33cd9f0a5da3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 4\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.455"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.685", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2A"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 5\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.455"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 6\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.455"}], ",", 
      RowBox[{"0.105", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"0.105", "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{"0.105", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S2", "=", 
  RowBox[{"S2A", "+", "S2C", "+", "S2D"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.8706810839650917`*^9, 
   3.870681084705884*^9}, {3.8707701820306683`*^9, 3.87077021728237*^9}, {
   3.8707702475442977`*^9, 3.8707702713325925`*^9}, {3.8707703326153865`*^9, 
   3.8707703883437815`*^9}, {3.87077042045091*^9, 3.870770517192464*^9}, {
   3.870770789728819*^9, 3.8707708397817526`*^9}, {3.870884158503248*^9, 
   3.870884188552576*^9}, {3.8708842448979917`*^9, 3.870884286918557*^9}, {
   3.8709311246187377`*^9, 3.870931155292053*^9}, 3.870931261339074*^9, {
   3.8709313881702905`*^9, 3.870931461271925*^9}, {3.8709315693350534`*^9, 
   3.8709315707765913`*^9}, {3.8709316098253736`*^9, 
   3.8709316189965897`*^9}, {3.870940642839297*^9, 3.8709406444011345`*^9}, {
   3.871035255328597*^9, 3.871035257324267*^9}, {3.8710361033809967`*^9, 
   3.871036108574292*^9}, {3.9911459552382565`*^9, 3.9911459662559433`*^9}},
 CellLabel->
  "In[661]:=",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],

Cell[BoxData["\<\"Theta 4\"\>"], "Print",
 CellChangeTimes->{3.9911459692437763`*^9, 3.991146742169342*^9},
 CellLabel->
  "During evaluation of \
In[661]:=",ExpressionUUID->"57ca0b21-b8ee-8f48-a415-b2843db77818"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.455`"}], "&&", 
    RowBox[{
     RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467421713486`*^9},
 CellLabel->
  "Out[662]=",ExpressionUUID->"165b1d3b-df94-3845-ba22-b208acf63ebe"],

Cell[BoxData["0.03440265442365338`"], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467421846943`*^9},
 CellLabel->
  "Out[663]=",ExpressionUUID->"4656d99b-84bd-af40-a98f-d85e41788a9a"],

Cell[BoxData["\<\"Theta 5\"\>"], "Print",
 CellChangeTimes->{3.9911459692437763`*^9, 3.9911467421923256`*^9},
 CellLabel->
  "During evaluation of \
In[661]:=",ExpressionUUID->"1bfa8b53-ca53-0b45-a741-c8d75bcc3761"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.455`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467421943665`*^9},
 CellLabel->
  "Out[665]=",ExpressionUUID->"13755a53-a85e-8e4d-a880-4f0e79702aec"],

Cell[BoxData["0.05019239750204432`"], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467422119465`*^9},
 CellLabel->
  "Out[666]=",ExpressionUUID->"fec9bf66-871c-5646-ac9a-40c9d859b842"],

Cell[BoxData["\<\"Theta 6\"\>"], "Print",
 CellChangeTimes->{3.9911459692437763`*^9, 3.9911467422119465`*^9},
 CellLabel->
  "During evaluation of \
In[661]:=",ExpressionUUID->"fb37d819-8012-6c4b-84ed-eb868645c88a"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.455`"}], "&&", 
    RowBox[{"0.105`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{"0.105`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.105`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.991146742214468*^9},
 CellLabel->
  "Out[668]=",ExpressionUUID->"f1660f17-00c8-e848-8045-ca6549a9aa94"],

Cell[BoxData["0.00038308367265629177`"], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467427501507`*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"1937e7ed-41e8-6842-977e-1be0827ceeaa"],

Cell[BoxData["0.084978135598354`"], "Output",
 CellChangeTimes->{3.871104248402321*^9, 3.8711133911084623`*^9, 
  3.9911457466666393`*^9, 3.9911459692455177`*^9, 3.9911467427501507`*^9},
 CellLabel->
  "Out[670]=",ExpressionUUID->"2ef6def1-1d3d-7440-8dd3-41e4d438106d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 7\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R4A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.315", "\[LessEqual]", "x1", "\[LessEqual]", "0.38"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.62", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R4A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 8\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R4C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.315", "\[LessEqual]", "x1", "\[LessEqual]", "0.38"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.145", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.62", "-", "x1"}], ")"}], "/", "2"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{"0.545", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R4C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 9\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R4D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.315", "\[LessEqual]", "x1", "\[LessEqual]", "0.38"}], ",", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Max", "[", 
        RowBox[{"0.145", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.62", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R4D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4", "=", 
   RowBox[{"S4A", "+", "S4C", "+", "S4D"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "+", "S2", "+", "S4"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.8706810839650917`*^9, 
   3.870681084705884*^9}, {3.8707701820306683`*^9, 3.87077021728237*^9}, {
   3.8707702475442977`*^9, 3.8707702713325925`*^9}, {3.8707703326153865`*^9, 
   3.8707703642863865`*^9}, {3.8708843341482697`*^9, 3.870884342860289*^9}, {
   3.8708845364477205`*^9, 3.8708845396500883`*^9}, 3.87088483885927*^9, {
   3.8708848880460396`*^9, 3.870884888308236*^9}, {3.8708849490094843`*^9, 
   3.8708849514498143`*^9}, {3.870884983651743*^9, 3.870885028920972*^9}, {
   3.870885237184857*^9, 3.870885283281127*^9}, {3.870885320361039*^9, 
   3.8708853478450346`*^9}, {3.8709394191547565`*^9, 
   3.8709394209594307`*^9}, {3.8709394645477285`*^9, 3.870939466419468*^9}, {
   3.870939509116866*^9, 3.8709395173681097`*^9}, {3.8709398991557984`*^9, 
   3.8709399227850485`*^9}, {3.8709399665046115`*^9, 
   3.8709399736821885`*^9}, {3.870940005436552*^9, 3.870940007888564*^9}, {
   3.8709400589766197`*^9, 3.870940059137034*^9}, {3.8709402368090334`*^9, 
   3.8709402398272734`*^9}, {3.87094029711946*^9, 3.870940340409033*^9}, 
   3.87094037820393*^9, {3.870940452040684*^9, 3.870940472712944*^9}, {
   3.8709405391761613`*^9, 3.870940579831419*^9}, 3.8709406490944414`*^9, {
   3.8710412971280165`*^9, 3.871041304223937*^9}, {3.871042024319145*^9, 
   3.871042029413582*^9}, 3.8710426793775578`*^9, {3.9911460441262817`*^9, 
   3.991146061037241*^9}},
 CellLabel->
  "In[671]:=",ExpressionUUID->"2a48c7f3-77dc-4208-8b1e-c0a2bfe50738"],

Cell[BoxData["\<\"Theta 7\"\>"], "Print",
 CellChangeTimes->{3.9911460623239555`*^9, 3.991146742780506*^9},
 CellLabel->
  "During evaluation of \
In[671]:=",ExpressionUUID->"83a820d2-808d-3b47-8124-7c8e8b629f22"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.315`", "\[LessEqual]", "x1", "\[LessEqual]", "0.38`"}], "&&", 
    RowBox[{
     RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.991146742780506*^9},
 CellLabel->
  "Out[672]=",ExpressionUUID->"d199db06-60c0-5a4c-8bab-e2453bd1a954"],

Cell[BoxData["0.08889663659355267`"], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.991146742818224*^9},
 CellLabel->
  "Out[673]=",ExpressionUUID->"9b55f073-1ac6-b24c-8e1f-f4a8dd967bd8"],

Cell[BoxData["\<\"Theta 8\"\>"], "Print",
 CellChangeTimes->{3.9911460623239555`*^9, 3.991146742820242*^9},
 CellLabel->
  "During evaluation of \
In[671]:=",ExpressionUUID->"b7d17dc3-6649-fc47-9eba-95c8081817b6"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.315`", "\[LessEqual]", "x1", "\[LessEqual]", "0.38`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.145`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.545`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.9911467428207455`*^9},
 CellLabel->
  "Out[675]=",ExpressionUUID->"82626044-9c53-e94c-8df3-24c02cd52cce"],

Cell[BoxData["0.19923784365558728`"], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.9911467428502007`*^9},
 CellLabel->
  "Out[676]=",ExpressionUUID->"0008a7b3-fd89-e847-be73-1724fd73e08b"],

Cell[BoxData["\<\"Theta 9\"\>"], "Print",
 CellChangeTimes->{3.9911460623239555`*^9, 3.9911467428502007`*^9},
 CellLabel->
  "During evaluation of \
In[671]:=",ExpressionUUID->"65bbb222-f651-9d4f-9f0b-830ea507b00c"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.315`", "\[LessEqual]", "x1", "\[LessEqual]", "0.38`"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Max", "[", 
      RowBox[{"0.145`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}]}],
     "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", 
     "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.991146742852724*^9},
 CellLabel->
  "Out[678]=",ExpressionUUID->"a8d7fdac-1ec2-414f-96e7-0e7dd0882010"],

Cell[BoxData["0.011321596870012763`"], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.9911467454764767`*^9},
 CellLabel->
  "Out[679]=",ExpressionUUID->"9a237d49-01d8-0645-adb1-f5f0cd777134"],

Cell[BoxData["0.29945607711915273`"], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.9911467454764767`*^9},
 CellLabel->
  "Out[680]=",ExpressionUUID->"28b52175-34e2-564d-ba92-3babba7ba807"],

Cell[BoxData["0.6009481452285639`"], "Output",
 CellChangeTimes->{3.8711042487096696`*^9, 3.8711133915158367`*^9, 
  3.9911457473083916`*^9, 3.9911460623239555`*^9, 3.9911467454764767`*^9},
 CellLabel->
  "Out[681]=",ExpressionUUID->"58893399-68ea-7642-a174-41aa6ef86e69"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8709405402486897`*^9, 3.8709405431997976`*^9}},
 CellLabel->
  "In[682]:=",ExpressionUUID->"67bedf91-dfdb-46b4-a3d0-5c66823d0a51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 10\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.31", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      RowBox[{
       RowBox[{"0.62", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "x1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R5A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 11\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.29", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.62", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", "x2",
        "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R5C"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 12\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5Ea", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.29", "\[LessEqual]", "x1", "\[LessEqual]", "0.315"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.62", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5Ea", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R5Ea"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 13\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5Eb", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.29", "\[LessEqual]", "x1", "\[LessEqual]", "0.305"}], ",", 
      RowBox[{"0.075", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.62", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{"0.075", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", "2"}], 
         ",", 
         RowBox[{"0.38", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5Eb", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R5Eb"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S5", "=", 
  RowBox[{"S5A", "+", "S5C", "+", "S5Ea", "+", "S5Eb"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.8709622495515127`*^9, 3.870962285021596*^9}, {
   3.870962473897509*^9, 3.870962503968094*^9}, {3.870964064084039*^9, 
   3.8709640851798563`*^9}, {3.8710494982421284`*^9, 
   3.8710495680025053`*^9}, {3.8710566095862885`*^9, 3.871056615207952*^9}, 
   3.871056943608963*^9, {3.99114613258469*^9, 3.9911461493792076`*^9}},
 CellLabel->
  "In[683]:=",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],

Cell[BoxData["\<\"Theta 10\"\>"], "Print",
 CellChangeTimes->{3.991146191423828*^9, 3.9911467455126915`*^9},
 CellLabel->
  "During evaluation of \
In[683]:=",ExpressionUUID->"6e7fbf0e-ec4c-b64b-8cea-4e487e8e799e"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.31`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{
     RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "x1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.9911467455147076`*^9},
 CellLabel->
  "Out[684]=",ExpressionUUID->"cf82acf4-2a00-7641-aee1-ac6aa7272e23"],

Cell[BoxData["0.0006833385407740257`"], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.9911467455360947`*^9},
 CellLabel->
  "Out[685]=",ExpressionUUID->"4d99c9bc-ae71-c041-ace4-03f6d460bd69"],

Cell[BoxData["\<\"Theta 11\"\>"], "Print",
 CellChangeTimes->{3.991146191423828*^9, 3.9911467455380917`*^9},
 CellLabel->
  "During evaluation of \
In[683]:=",ExpressionUUID->"13adba7e-f5d3-4246-b012-30aeebb8b113"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.29`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.9911467455396023`*^9},
 CellLabel->
  "Out[687]=",ExpressionUUID->"acd634cd-c684-5047-ad5e-2e1c72c429a8"],

Cell[BoxData["0.13429470180612194`"], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.9911467455611687`*^9},
 CellLabel->
  "Out[688]=",ExpressionUUID->"a9eac228-e06b-6947-9e4c-01d727518c0d"],

Cell[BoxData["\<\"Theta 12\"\>"], "Print",
 CellChangeTimes->{3.991146191423828*^9, 3.991146745563183*^9},
 CellLabel->
  "During evaluation of \
In[683]:=",ExpressionUUID->"059fd2d1-e5fd-4941-b4c6-fbb00790e779"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.29`", "\[LessEqual]", "x1", "\[LessEqual]", "0.315`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.991146745564701*^9},
 CellLabel->
  "Out[690]=",ExpressionUUID->"e2409424-0114-b34b-a034-a62c015614cb"],

Cell[BoxData["0.0019254815743660434`"], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.991146746923519*^9},
 CellLabel->
  "Out[691]=",ExpressionUUID->"1000e301-6289-684a-a3ef-d4e6b2b7af32"],

Cell[BoxData["\<\"Theta 13\"\>"], "Print",
 CellChangeTimes->{3.991146191423828*^9, 3.991146746925045*^9},
 CellLabel->
  "During evaluation of \
In[683]:=",ExpressionUUID->"707cebed-53b0-5140-9b01-de8f45369778"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.29`", "\[LessEqual]", "x1", "\[LessEqual]", "0.305`"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.62`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.991146746925045*^9},
 CellLabel->
  "Out[693]=",ExpressionUUID->"16f2fc9b-6eb3-024c-9794-e1ba89fc938f"],

Cell[BoxData["0.009155703945455541`"], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.991146747317484*^9},
 CellLabel->
  "Out[694]=",ExpressionUUID->"849d5ec2-51c3-b049-aa23-6d235d7d09a0"],

Cell[BoxData["0.14605922586671755`"], "Output",
 CellChangeTimes->{3.8711042494101152`*^9, 3.8711133922701507`*^9, 
  3.991145750017023*^9, 3.991146191423828*^9, 3.991146747319111*^9},
 CellLabel->
  "Out[695]=",ExpressionUUID->"bf48b8b0-2f3f-6141-90ee-854fd30ce6e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 14\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R6A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{"0.2275", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", "x1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R6A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 15\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R6B1a", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      RowBox[{"0.075", "<=", "x3", "<=", 
       RowBox[{"0.38", "-", "x1"}]}], ",", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.075", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.62", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6B1a", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R6B1a"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 16\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R6B1c", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.075", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.62", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", "2"}], 
         ",", 
         RowBox[{"0.38", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6B1c", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R6B1c"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 17\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R6B1b", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
      RowBox[{
       RowBox[{"0.455", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.685", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.62", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}], ",", 
         RowBox[{"0.42", "-", "x1"}]}], "]"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6B1b", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R6B1b"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.870956280982581*^9, 3.8709562894341044`*^9}, {
   3.870956958473223*^9, 3.870956984413109*^9}, {3.8709571759981723`*^9, 
   3.870957199703807*^9}, {3.8709592252464824`*^9, 3.8709592653567495`*^9}, {
   3.8709593565265822`*^9, 3.8709593755280437`*^9}, {3.8709594656593266`*^9, 
   3.87095948603852*^9}, {3.870959557157002*^9, 3.870959562449233*^9}, {
   3.870963196302946*^9, 3.870963269158167*^9}, {3.8709639679601593`*^9, 
   3.870964009299382*^9}, {3.870964664457235*^9, 3.8709647077119184`*^9}, {
   3.87096473898209*^9, 3.8709647824509864`*^9}, 3.870964826600904*^9, {
   3.8709649132900877`*^9, 3.870964919173145*^9}, {3.870964976315631*^9, 
   3.870964981995005*^9}, {3.870965064013911*^9, 3.8709651807559943`*^9}, 
   3.8709652543098583`*^9, {3.8709653571675396`*^9, 3.8709653627223177`*^9}, {
   3.871049533376795*^9, 3.871049699522767*^9}, {3.8710497594632454`*^9, 
   3.871049760360448*^9}, {3.8710576058270707`*^9, 3.8710576111670303`*^9}, {
   3.871058610336187*^9, 3.8710586178199*^9}, {3.87105866532041*^9, 
   3.8710586972404284`*^9}, {3.8710589139232264`*^9, 
   3.8710589497937565`*^9}, {3.871059088801202*^9, 3.871059089809076*^9}, {
   3.8710591358901997`*^9, 3.8710592157322283`*^9}, 3.871060477241291*^9, {
   3.871060829661261*^9, 3.8710609232662535`*^9}, {3.8710609760835013`*^9, 
   3.871060981713216*^9}, {3.871061039873353*^9, 3.8710610420355425`*^9}, 
   3.871061167233703*^9, {3.8710620199948187`*^9, 3.8710620214552727`*^9}, {
   3.8710621731619043`*^9, 3.8710621750456934`*^9}, {3.871062586645457*^9, 
   3.871062640395359*^9}, 3.871062821376018*^9, {3.9911462309254856`*^9, 
   3.9911462495099144`*^9}, {3.991146360278101*^9, 3.99114636684206*^9}},
 CellLabel->
  "In[696]:=",ExpressionUUID->"f0723adc-66fe-407a-8c68-df548f74c37a"],

Cell[BoxData["\<\"Theta 14\"\>"], "Print",
 CellChangeTimes->{3.991146368404188*^9, 3.991146747341728*^9},
 CellLabel->
  "During evaluation of \
In[696]:=",ExpressionUUID->"af329756-adc7-2d4a-9cb2-f8227ed79c14"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{"0.2275`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], 
     "\[LessEqual]", "x2", "\[LessEqual]", "x1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.991146747343748*^9},
 CellLabel->
  "Out[697]=",ExpressionUUID->"82c39846-1b5d-5540-8b92-cab45f534f6a"],

Cell[BoxData["0.11449869190770144`"], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.991146747379364*^9},
 CellLabel->
  "Out[698]=",ExpressionUUID->"d5fc3797-a602-1944-a658-790319c7013c"],

Cell[BoxData["\<\"Theta 15\"\>"], "Print",
 CellChangeTimes->{3.991146368404188*^9, 3.991146747381384*^9},
 CellLabel->
  "During evaluation of \
In[696]:=",ExpressionUUID->"ac6f00f8-65ef-0b48-ae8a-0134c5ec84fe"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", 
     RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x1"}]}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.62`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.9911467473828907`*^9},
 CellLabel->
  "Out[700]=",ExpressionUUID->"1121db36-b8f2-1843-9a43-a9549fefb28e"],

Cell[BoxData["0.011584118508466485`"], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.9911467478353367`*^9},
 CellLabel->
  "Out[701]=",ExpressionUUID->"215cf3fe-586e-cc48-9732-e452861d58d0"],

Cell[BoxData["\<\"Theta 16\"\>"], "Print",
 CellChangeTimes->{3.991146368404188*^9, 3.9911467478353367`*^9},
 CellLabel->
  "During evaluation of \
In[696]:=",ExpressionUUID->"0897d2a5-21df-414c-a7c2-7582f45cc16e"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.62`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.9911467478353367`*^9},
 CellLabel->
  "Out[703]=",ExpressionUUID->"d3ec8f16-37a5-0a40-ab97-0231847b95ec"],

Cell[BoxData["0.012857403068624946`"], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.9911467509022884`*^9},
 CellLabel->
  "Out[704]=",ExpressionUUID->"68c7c6ca-bc09-074c-a90f-99d2a0a277ab"],

Cell[BoxData["\<\"Theta 17\"\>"], "Print",
 CellChangeTimes->{3.991146368404188*^9, 3.99114675090337*^9},
 CellLabel->
  "During evaluation of \
In[696]:=",ExpressionUUID->"1b6fbe00-bb64-4249-af47-d45f3629fbdb"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.685`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.62`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.991146750904911*^9},
 CellLabel->
  "Out[706]=",ExpressionUUID->"3dfebc13-982b-5e47-9bc3-003013df6945"],

Cell[BoxData["0.0026475638119354858`"], "Output",
 CellChangeTimes->{3.8711042502117567`*^9, 3.871113392868742*^9, 
  3.991145751846817*^9, 3.991146368404188*^9, 3.9911467588094864`*^9},
 CellLabel->
  "Out[707]=",ExpressionUUID->"7d3d23a7-58a5-ec47-9c3e-0a81dccfdb0a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta 18\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R6C", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.105", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
        RowBox[{
         RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.455", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.105", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.62", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", 
           RowBox[{"0.42", "-", "x1"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6C", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6C"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.870956280982581*^9, 3.8709562894341044`*^9}, {
   3.870956958473223*^9, 3.870956984413109*^9}, {3.8709571759981723`*^9, 
   3.870957199703807*^9}, {3.8709592252464824`*^9, 3.8709592653567495`*^9}, {
   3.8709593565265822`*^9, 3.8709593755280437`*^9}, {3.8709594656593266`*^9, 
   3.87095948603852*^9}, {3.870959557157002*^9, 3.870959562449233*^9}, {
   3.870963196302946*^9, 3.870963269158167*^9}, {3.8709639679601593`*^9, 
   3.870964009299382*^9}, {3.870964664457235*^9, 3.8709647077119184`*^9}, {
   3.87096473898209*^9, 3.8709647824509864`*^9}, 3.870964826600904*^9, {
   3.8709649132900877`*^9, 3.870964919173145*^9}, {3.870964976315631*^9, 
   3.870964981995005*^9}, {3.870965064013911*^9, 3.8709651807559943`*^9}, 
   3.8709652543098583`*^9, {3.8709653571675396`*^9, 3.8709653627223177`*^9}, {
   3.871049533376795*^9, 3.871049699522767*^9}, {3.8710497594632454`*^9, 
   3.871049760360448*^9}, {3.8710576058270707`*^9, 3.8710576111670303`*^9}, {
   3.871058610336187*^9, 3.8710586178199*^9}, {3.87105866532041*^9, 
   3.8710586972404284`*^9}, 3.8710589139232264`*^9, {3.871063408176794*^9, 
   3.8710634126959505`*^9}, {3.871063443108595*^9, 3.8710634683990107`*^9}, 
   3.8710635967068806`*^9, {3.8710636366973686`*^9, 3.8710636534556265`*^9}, {
   3.871063713737364*^9, 3.8710637138473463`*^9}, {3.871063765111757*^9, 
   3.8710637657713413`*^9}, {3.871063814667699*^9, 3.871063843087844*^9}, {
   3.871094477870661*^9, 3.8710945317989616`*^9}, {3.8711018755510554`*^9, 
   3.871101881064725*^9}, {3.871102759400915*^9, 3.871102793847889*^9}, {
   3.8711031223360357`*^9, 3.8711031406279793`*^9}, {3.8711037116176615`*^9, 
   3.8711037143267465`*^9}, {3.9911464309248238`*^9, 3.9911464335588436`*^9}},
 CellLabel->
  "In[708]:=",ExpressionUUID->"979f4530-7ed8-4abc-a249-e82f47729e8b"],

Cell[BoxData["\<\"Theta 18\"\>"], "Print",
 CellChangeTimes->{3.9911464351269665`*^9, 3.991146758856638*^9},
 CellLabel->
  "During evaluation of \
In[708]:=",ExpressionUUID->"304043ed-1b74-ab44-bd2f-c00f16c32c51"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.105`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}], "&&", 
    RowBox[{"0.105`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.62`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104277746354*^9, 3.871113415457574*^9, 
  3.9911457632954216`*^9, 3.9911464351269665`*^9, 3.991146758856638*^9},
 CellLabel->
  "Out[709]=",ExpressionUUID->"ff5fa8e2-ad2c-4240-bf9d-58ff0e653bd3"],

Cell[BoxData["0.0011156363047217573`"], "Output",
 CellChangeTimes->{3.871104277746354*^9, 3.871113415457574*^9, 
  3.9911457632954216`*^9, 3.9911464351269665`*^9, 3.991146765781416*^9},
 CellLabel->
  "Out[710]=",ExpressionUUID->"5c619293-ddd3-fc47-87bd-e06918dbcb92"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta 19\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R6Da", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.075", ",", 
           RowBox[{"0.315", "-", "x1"}]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.38", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"0.455", "-", "x2", "-", "x3"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6Da", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6Da"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta 20\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R6Db", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.075", ",", 
           RowBox[{"0.315", "-", "x1"}]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.38", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"0.455", "-", "x1", "-", "x2"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{"0.38", "-", "x2", "-", "x3"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6Db", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6Db"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta 21\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R6Dc", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
        RowBox[{"0.075", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.315", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.075", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.62", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6Dc", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6Dc"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S6", "=", 
    RowBox[{
    "S6A", "+", "S6B1a", "+", "S6B1b", "+", "S6B1c", "+", "S6C", "+", "S6Da", 
     "+", "S6Db", "+", "S6Dc"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.870956280982581*^9, 3.8709562894341044`*^9}, {
   3.870956958473223*^9, 3.870956984413109*^9}, {3.8709571759981723`*^9, 
   3.870957199703807*^9}, {3.8709592252464824`*^9, 3.8709592653567495`*^9}, {
   3.8709593565265822`*^9, 3.8709593755280437`*^9}, {3.8709594656593266`*^9, 
   3.87095948603852*^9}, {3.870959557157002*^9, 3.870959562449233*^9}, {
   3.870963196302946*^9, 3.870963269158167*^9}, {3.8709639679601593`*^9, 
   3.870964009299382*^9}, {3.870964664457235*^9, 3.8709647077119184`*^9}, {
   3.87096473898209*^9, 3.8709647824509864`*^9}, 3.870964826600904*^9, {
   3.8709649132900877`*^9, 3.870964919173145*^9}, {3.870964976315631*^9, 
   3.870964981995005*^9}, {3.870965064013911*^9, 3.8709651807559943`*^9}, 
   3.8709652543098583`*^9, {3.8709653571675396`*^9, 3.8709653627223177`*^9}, {
   3.871049533376795*^9, 3.871049699522767*^9}, {3.8710497594632454`*^9, 
   3.871049760360448*^9}, {3.8710576058270707`*^9, 3.8710576111670303`*^9}, {
   3.871058610336187*^9, 3.8710586178199*^9}, {3.87105866532041*^9, 
   3.8710586972404284`*^9}, 3.8710589139232264`*^9, {3.871063408176794*^9, 
   3.8710634126959505`*^9}, {3.8711041170375767`*^9, 
   3.8711042072158813`*^9}, {3.871109268298661*^9, 3.8711092778457837`*^9}, {
   3.8711105039719396`*^9, 3.8711105053555775`*^9}, 3.8711107026073437`*^9, 
   3.871110815931738*^9, 3.8711109453912053`*^9, {3.871111269793556*^9, 
   3.8711112825716076`*^9}, {3.9911464754053802`*^9, 3.991146492089201*^9}},
 CellLabel->
  "In[711]:=",ExpressionUUID->"15828aab-9822-493d-b1ed-fe9157760f37"],

Cell[BoxData["\<\"Theta 19\"\>"], "Print",
 CellChangeTimes->{3.9911464955340004`*^9, 3.991146765804779*^9},
 CellLabel->
  "During evaluation of \
In[711]:=",ExpressionUUID->"10e2203f-0b17-8c48-be5e-7ea560cf4663"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{"0.315`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], "]"}]}],
     "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], "\[LessEqual]",
      "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.9911467658062553`*^9},
 CellLabel->
  "Out[712]=",ExpressionUUID->"367ee2be-f4c0-2f42-a06c-f95d89f6083a"],

Cell[BoxData["0.004764985121518453`"], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.9911467767086945`*^9},
 CellLabel->
  "Out[713]=",ExpressionUUID->"df078418-59ab-b543-abcd-a6c16b59fa11"],

Cell[BoxData["\<\"Theta 20\"\>"], "Print",
 CellChangeTimes->{3.9911464955340004`*^9, 3.991146776710701*^9},
 CellLabel->
  "During evaluation of \
In[711]:=",ExpressionUUID->"0b4ba3c7-197b-f346-bd93-4f3d012c6701"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{"0.315`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], "]"}]}],
     "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.455`", "\[VeryThinSpace]", "-", "x1", "-", "x2"}], "\[LessEqual]",
      "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.38`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], ",", 
       "x3"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.9911467767127075`*^9},
 CellLabel->
  "Out[715]=",ExpressionUUID->"52af0ed9-c92a-db40-bbbc-36d1c18f1f40"],

Cell[BoxData["0.025142087095889047`"], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.991146789652649*^9},
 CellLabel->
  "Out[716]=",ExpressionUUID->"34061083-8c79-754b-af14-72ff11e6976f"],

Cell[BoxData["\<\"Theta 21\"\>"], "Print",
 CellChangeTimes->{3.9911464955340004`*^9, 3.991146789655155*^9},
 CellLabel->
  "During evaluation of \
In[711]:=",ExpressionUUID->"d896d10a-1fff-a74b-87cb-bbf684b36530"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.315`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.62`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.991146789656172*^9},
 CellLabel->
  "Out[718]=",ExpressionUUID->"414e5da1-24e0-3f46-9113-36af763f58f7"],

Cell[BoxData["0.012602328230068478`"], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.991146802535736*^9},
 CellLabel->
  "Out[719]=",ExpressionUUID->"2c59527b-aa8d-b544-bac4-3f7ed3cbc7d6"],

Cell[BoxData["0.1852128140489261`"], "Output",
 CellChangeTimes->{3.871104296094006*^9, 3.8711092931957474`*^9, 
  3.871110705740987*^9, 3.8711108174250107`*^9, 3.8711109487126627`*^9, 
  3.8711112846309376`*^9, 3.871111550637449*^9, 3.8711134200441537`*^9, 
  3.991145770024227*^9, 3.9911464955360107`*^9, 3.9911468025384693`*^9},
 CellLabel->
  "Out[720]=",ExpressionUUID->"7ca83d94-f200-3c46-aa87-1edc48b439a9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 22\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S7A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.16", "/", "0.075"}], "]"}], "^", "6"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"6", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7B", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.29", "/", "0.16"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.16", "/", "0.075"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7C", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.29", "/", "0.16"}], "]"}], "^", "2"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.16", "/", "0.075"}], "]"}], "^", "4"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"4", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}], "*", 
   RowBox[{"1", "/", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S7", "=", 
   RowBox[{"S7A", "+", "S7B", "+", "S7C"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<THETA TOTAL\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "+", "S2", "+", "S4", "+", "S5", "+", "S6", "+", 
  "S7"}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288395781345`*^9}, {3.870629184199175*^9, 3.8706292010827165`*^9}, {
   3.870629321707519*^9, 3.87062936703817*^9}, {3.8706853879646397`*^9, 
   3.8706854588448668`*^9}, {3.87068638921297*^9, 3.8706864986476183`*^9}, {
   3.8706865344106207`*^9, 3.870686558911007*^9}, {3.870965981910133*^9, 
   3.8709660393426304`*^9}, {3.871049625545804*^9, 3.8710496321125407`*^9}, {
   3.871049715332446*^9, 3.871049717951798*^9}, {3.991146557098583*^9, 
   3.99114655808597*^9}, {3.991146636103174*^9, 3.9911466444684963`*^9}},
 CellLabel->
  "In[721]:=",ExpressionUUID->"cf5841bd-4fd6-4c7c-a948-16468939f9b0"],

Cell[BoxData["\<\"Theta 22\"\>"], "Print",
 CellChangeTimes->{3.9911468025514145`*^9},
 CellLabel->
  "During evaluation of \
In[721]:=",ExpressionUUID->"a38eac39-fac9-754b-80a6-2f3806c1e036"],

Cell[BoxData["0.003503811959450437`"], "Output",
 CellChangeTimes->{3.8711043709358416`*^9, 3.871109309941717*^9, 
  3.871113322505909*^9, 3.871113423716918*^9, 3.991145807108755*^9, 
  3.9911468025514145`*^9},
 CellLabel->
  "Out[722]=",ExpressionUUID->"6255bcde-d5f5-2f41-aeb2-77b3f1101dc5"],

Cell[BoxData["0.01650084095680808`"], "Output",
 CellChangeTimes->{3.8711043709358416`*^9, 3.871109309941717*^9, 
  3.871113322505909*^9, 3.871113423716918*^9, 3.991145807108755*^9, 
  3.991146802559099*^9},
 CellLabel->
  "Out[723]=",ExpressionUUID->"384a2b9c-0fe2-7440-a495-0d6744b6edfd"],

Cell[BoxData["0.032378753415915444`"], "Output",
 CellChangeTimes->{3.8711043709358416`*^9, 3.871109309941717*^9, 
  3.871113322505909*^9, 3.871113423716918*^9, 3.991145807108755*^9, 
  3.991146802559099*^9},
 CellLabel->
  "Out[724]=",ExpressionUUID->"7493b13b-024d-4642-bcd2-75f9759b566e"],

Cell[BoxData["0.05238340633217396`"], "Output",
 CellChangeTimes->{3.8711043709358416`*^9, 3.871109309941717*^9, 
  3.871113322505909*^9, 3.871113423716918*^9, 3.991145807108755*^9, 
  3.991146802559099*^9},
 CellLabel->
  "Out[725]=",ExpressionUUID->"ca8c579d-9b49-1744-aac2-1c7f6c3a8463"],

Cell[BoxData["\<\"THETA TOTAL\"\>"], "Print",
 CellChangeTimes->{3.991146802561615*^9},
 CellLabel->
  "During evaluation of \
In[721]:=",ExpressionUUID->"794ce3dc-7821-0a4d-849e-5fb82fc3a72b"],

Cell[BoxData["0.9846035914763815`"], "Output",
 CellChangeTimes->{3.8711043709358416`*^9, 3.871109309941717*^9, 
  3.871113322505909*^9, 3.871113423716918*^9, 3.991145807108755*^9, 
  3.991146802561615*^9},
 CellLabel->
  "Out[727]=",ExpressionUUID->"1d77d494-6bd3-e644-aafe-637481cf0bdd"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8709476945754747`*^9, 3.8709477113879523`*^9}, 
   3.870965432551507*^9},
 CellLabel->
  "In[728]:=",ExpressionUUID->"419fa4bc-8b2c-4c62-a6f5-cc0917e5349f"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.871051169768964*^9, 3.8710512360559354`*^9}, {
   3.8710512816050944`*^9, 3.8710513161861095`*^9}, {3.871051350046048*^9, 
   3.8710513801048417`*^9}, 3.8711042241930733`*^9},
 CellLabel->
  "In[729]:=",ExpressionUUID->"2849f511-c857-4b13-bbb5-085f793f5942"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.871051466650794*^9, 3.8710514766802254`*^9}, {
   3.8710517087064333`*^9, 3.8710517583204737`*^9}, {3.8710518090253787`*^9, 
   3.8710518358853817`*^9}, {3.8710518852358885`*^9, 3.8710519048795395`*^9}, 
   3.871052001007367*^9, 3.8711042283770666`*^9},
 CellLabel->
  "In[730]:=",ExpressionUUID->"c994feab-aa3d-4d65-98be-4b5edee98f64"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8710525806539493`*^9, 3.871052587289154*^9}, {
   3.8710526473441997`*^9, 3.871052696490656*^9}, {3.8710527711666203`*^9, 
   3.8710527952753825`*^9}, {3.8710528331435347`*^9, 
   3.8710528642301817`*^9}, {3.8710529141588717`*^9, 
   3.8710529591521893`*^9}, {3.871052993269741*^9, 3.871052993648265*^9}, 
   3.87105305362094*^9, {3.8710534664305964`*^9, 3.871053466929647*^9}, {
   3.871053503501874*^9, 3.8710535064861264`*^9}, {3.871053603037231*^9, 
   3.871053607860774*^9}, {3.8710536459681673`*^9, 3.871053696671856*^9}, 
   3.8711042316265917`*^9},
 CellLabel->
  "In[731]:=",ExpressionUUID->"81c3721a-58fa-45f6-a229-b268fc661657"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.871054499757863*^9, 3.8710545433292055`*^9}, 
   3.8711042336165047`*^9},
 CellLabel->
  "In[732]:=",ExpressionUUID->"6fe359b2-5071-46df-b7d5-bc33bc66dff7"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.871054686909192*^9, 3.871054716762005*^9}, 
   3.871104234947024*^9, {3.871106021584696*^9, 3.871106059626055*^9}, {
   3.871106095274689*^9, 3.8711061541052094`*^9}, {3.8711062536662483`*^9, 
   3.87110625393079*^9}, {3.871106430846609*^9, 3.8711064458965282`*^9}, {
   3.871106518235183*^9, 3.87110654572569*^9}, {3.871106582205878*^9, 
   3.871106610687072*^9}, {3.8711067660123987`*^9, 3.8711067893274193`*^9}, {
   3.871106823875779*^9, 3.8711068372058973`*^9}, {3.8711070379294662`*^9, 
   3.8711070382459555`*^9}, 3.871107315671926*^9, {3.871107357176301*^9, 
   3.8711074117092915`*^9}, {3.871107513527959*^9, 3.8711075187239885`*^9}, {
   3.8711075745029745`*^9, 3.8711075748693504`*^9}, {3.871107639864516*^9, 
   3.871107642735385*^9}, {3.871109256742346*^9, 3.8711092608557787`*^9}},
 CellLabel->
  "In[733]:=",ExpressionUUID->"52e33345-cbcc-4759-b6be-fa3b2e234d02"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.871104479759299*^9, {3.8711060035545635`*^9, 3.871106016260353*^9}, 
   3.87110605190606*^9},
 CellLabel->
  "In[734]:=",ExpressionUUID->"0c805b58-a93b-4309-8a32-e759255aa63a"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8711104567186413`*^9, 3.8711104964626255`*^9}},
 CellLabel->
  "In[735]:=",ExpressionUUID->"ffad85b3-eb1d-444d-963e-67f3bc27ece8"]
},
WindowSize->{638, 725.5},
WindowMargins->{{-4.5, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"204d10d3-0307-4e88-9428-f12f58140e35"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 177, 3, 25, "Input",ExpressionUUID->"41ee2980-f582-464a-8875-ad98c7fde740"],
Cell[CellGroupData[{
Cell[760, 27, 6151, 147, 350, "Input",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],
Cell[6914, 176, 215, 4, 19, "Print",ExpressionUUID->"3326c36e-3c46-794e-a45e-e93ecf10dbe2"],
Cell[7132, 182, 618, 14, 42, "Output",ExpressionUUID->"e0362f20-0874-7f47-8082-edf07f9848f2"],
Cell[7753, 198, 269, 4, 28, "Output",ExpressionUUID->"6132d45c-c3b1-9041-a107-b8d70a95e768"],
Cell[8025, 204, 215, 4, 19, "Print",ExpressionUUID->"e67e2e3c-83aa-6248-bbf5-162fc53f69bb"],
Cell[8243, 210, 704, 17, 42, "Output",ExpressionUUID->"ad56ae6c-8e1d-c04b-9b2a-19bde2be80d3"],
Cell[8950, 229, 269, 4, 28, "Output",ExpressionUUID->"7a355a4c-a4d3-0f4c-a26d-7450bba2f7e2"],
Cell[9222, 235, 212, 4, 19, "Print",ExpressionUUID->"e24ac331-a5da-6a4e-a943-58edfb7c6993"],
Cell[9437, 241, 1154, 28, 75, "Output",ExpressionUUID->"42b2c0e9-0aef-7d4a-b052-a0a0bba07311"],
Cell[10594, 271, 273, 4, 28, "Output",ExpressionUUID->"b1ebc22c-2efb-c448-96f2-a105ee894944"],
Cell[10870, 277, 270, 4, 28, "Output",ExpressionUUID->"b7bda25d-f208-264f-9e9b-33cd9f0a5da3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11177, 286, 5716, 138, 316, "Input",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],
Cell[16896, 426, 213, 4, 19, "Print",ExpressionUUID->"57ca0b21-b8ee-8f48-a415-b2843db77818"],
Cell[17112, 432, 626, 15, 42, "Output",ExpressionUUID->"165b1d3b-df94-3845-ba22-b208acf63ebe"],
Cell[17741, 449, 271, 4, 28, "Output",ExpressionUUID->"4656d99b-84bd-af40-a98f-d85e41788a9a"],
Cell[18015, 455, 215, 4, 19, "Print",ExpressionUUID->"1bfa8b53-ca53-0b45-a741-c8d75bcc3761"],
Cell[18233, 461, 705, 17, 42, "Output",ExpressionUUID->"13755a53-a85e-8e4d-a880-4f0e79702aec"],
Cell[18941, 480, 271, 4, 28, "Output",ExpressionUUID->"fec9bf66-871c-5646-ac9a-40c9d859b842"],
Cell[19215, 486, 215, 4, 19, "Print",ExpressionUUID->"fb37d819-8012-6c4b-84ed-eb868645c88a"],
Cell[19433, 492, 1027, 24, 75, "Output",ExpressionUUID->"f1660f17-00c8-e848-8045-ca6549a9aa94"],
Cell[20463, 518, 274, 4, 28, "Output",ExpressionUUID->"1937e7ed-41e8-6842-977e-1be0827ceeaa"],
Cell[20740, 524, 269, 4, 28, "Output",ExpressionUUID->"2ef6def1-1d3d-7440-8dd3-41e4d438106d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21046, 533, 6885, 164, 453, "Input",ExpressionUUID->"2a48c7f3-77dc-4208-8b1e-c0a2bfe50738"],
Cell[27934, 699, 213, 4, 19, "Print",ExpressionUUID->"83a820d2-808d-3b47-8124-7c8e8b629f22"],
Cell[28150, 705, 684, 16, 42, "Output",ExpressionUUID->"d199db06-60c0-5a4c-8bab-e2453bd1a954"],
Cell[28837, 723, 271, 4, 28, "Output",ExpressionUUID->"9b55f073-1ac6-b24c-8e1f-f4a8dd967bd8"],
Cell[29111, 729, 213, 4, 19, "Print",ExpressionUUID->"b7d17dc3-6649-fc47-9eba-95c8081817b6"],
Cell[29327, 735, 909, 23, 67, "Output",ExpressionUUID->"82626044-9c53-e94c-8df3-24c02cd52cce"],
Cell[30239, 760, 273, 4, 28, "Output",ExpressionUUID->"0008a7b3-fd89-e847-be73-1724fd73e08b"],
Cell[30515, 766, 215, 4, 19, "Print",ExpressionUUID->"65bbb222-f651-9d4f-9f0b-830ea507b00c"],
Cell[30733, 772, 1265, 33, 75, "Output",ExpressionUUID->"a8d7fdac-1ec2-414f-96e7-0e7dd0882010"],
Cell[32001, 807, 274, 4, 28, "Output",ExpressionUUID->"9a237d49-01d8-0645-adb1-f5f0cd777134"],
Cell[32278, 813, 273, 4, 28, "Output",ExpressionUUID->"28b52175-34e2-564d-ba92-3babba7ba807"],
Cell[32554, 819, 272, 4, 28, "Output",ExpressionUUID->"58893399-68ea-7642-a174-41aa6ef86e69"]
}, Open  ]],
Cell[32841, 826, 179, 3, 25, "Input",ExpressionUUID->"67bedf91-dfdb-46b4-a3d0-5c66823d0a51"],
Cell[CellGroupData[{
Cell[33045, 833, 8648, 199, 470, "Input",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],
Cell[41696, 1034, 214, 4, 19, "Print",ExpressionUUID->"6e7fbf0e-ec4c-b64b-8cea-4e487e8e799e"],
Cell[41913, 1040, 572, 13, 28, "Output",ExpressionUUID->"cf82acf4-2a00-7641-aee1-ac6aa7272e23"],
Cell[42488, 1055, 271, 4, 28, "Output",ExpressionUUID->"4d99c9bc-ae71-c041-ace4-03f6d460bd69"],
Cell[42762, 1061, 214, 4, 19, "Print",ExpressionUUID->"13adba7e-f5d3-4246-b012-30aeebb8b113"],
Cell[42979, 1067, 702, 17, 42, "Output",ExpressionUUID->"acd634cd-c684-5047-ad5e-2e1c72c429a8"],
Cell[43684, 1086, 269, 4, 28, "Output",ExpressionUUID->"a9eac228-e06b-6947-9e4c-01d727518c0d"],
Cell[43956, 1092, 212, 4, 19, "Print",ExpressionUUID->"059fd2d1-e5fd-4941-b4c6-fbb00790e779"],
Cell[44171, 1098, 1168, 28, 75, "Output",ExpressionUUID->"e2409424-0114-b34b-a034-a62c015614cb"],
Cell[45342, 1128, 269, 4, 28, "Output",ExpressionUUID->"1000e301-6289-684a-a3ef-d4e6b2b7af32"],
Cell[45614, 1134, 212, 4, 19, "Print",ExpressionUUID->"707cebed-53b0-5140-9b01-de8f45369778"],
Cell[45829, 1140, 1087, 25, 75, "Output",ExpressionUUID->"16f2fc9b-6eb3-024c-9794-e1ba89fc938f"],
Cell[46919, 1167, 268, 4, 28, "Output",ExpressionUUID->"849d5ec2-51c3-b049-aa23-6d235d7d09a0"],
Cell[47190, 1173, 267, 4, 28, "Output",ExpressionUUID->"bf48b8b0-2f3f-6141-90ee-854fd30ce6e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47494, 1182, 11422, 255, 573, "Input",ExpressionUUID->"f0723adc-66fe-407a-8c68-df548f74c37a"],
Cell[58919, 1439, 212, 4, 19, "Print",ExpressionUUID->"af329756-adc7-2d4a-9cb2-f8227ed79c14"],
Cell[59134, 1445, 723, 18, 42, "Output",ExpressionUUID->"82c39846-1b5d-5540-8b92-cab45f534f6a"],
Cell[59860, 1465, 265, 4, 28, "Output",ExpressionUUID->"d5fc3797-a602-1944-a658-790319c7013c"],
Cell[60128, 1471, 212, 4, 19, "Print",ExpressionUUID->"ac6f00f8-65ef-0b48-ae8a-0134c5ec84fe"],
Cell[60343, 1477, 1446, 38, 101, "Output",ExpressionUUID->"1121db36-b8f2-1843-9a43-a9549fefb28e"],
Cell[61792, 1517, 268, 4, 28, "Output",ExpressionUUID->"215cf3fe-586e-cc48-9732-e452861d58d0"],
Cell[62063, 1523, 214, 4, 19, "Print",ExpressionUUID->"0897d2a5-21df-414c-a7c2-7582f45cc16e"],
Cell[62280, 1529, 1511, 40, 109, "Output",ExpressionUUID->"d3ec8f16-37a5-0a40-ab97-0231847b95ec"],
Cell[63794, 1571, 268, 4, 28, "Output",ExpressionUUID->"68c7c6ca-bc09-074c-a90f-99d2a0a277ab"],
Cell[64065, 1577, 211, 4, 19, "Print",ExpressionUUID->"1b6fbe00-bb64-4249-af47-d45f3629fbdb"],
Cell[64279, 1583, 1494, 40, 109, "Output",ExpressionUUID->"3dfebc13-982b-5e47-9bc3-003013df6945"],
Cell[65776, 1625, 269, 4, 28, "Output",ExpressionUUID->"7d3d23a7-58a5-ec47-9c3e-0a81dccfdb0a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66082, 1634, 6409, 112, 179, "Input",ExpressionUUID->"979f4530-7ed8-4abc-a249-e82f47729e8b"],
Cell[72494, 1748, 214, 4, 19, "Print",ExpressionUUID->"304043ed-1b74-ab44-bd2f-c00f16c32c51"],
Cell[72711, 1754, 1350, 34, 101, "Output",ExpressionUUID->"ff5fa8e2-ad2c-4240-bf9d-58ff0e653bd3"],
Cell[74064, 1790, 269, 4, 28, "Output",ExpressionUUID->"5c619293-ddd3-fc47-87bd-e06918dbcb92"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74370, 1799, 9699, 196, 487, "Input",ExpressionUUID->"15828aab-9822-493d-b1ed-fe9157760f37"],
Cell[84072, 1997, 214, 4, 19, "Print",ExpressionUUID->"10e2203f-0b17-8c48-be5e-7ea560cf4663"],
Cell[84289, 2003, 1344, 32, 67, "Output",ExpressionUUID->"367ee2be-f4c0-2f42-a06c-f95d89f6083a"],
Cell[85636, 2037, 416, 6, 28, "Output",ExpressionUUID->"df078418-59ab-b543-abcd-a6c16b59fa11"],
Cell[86055, 2045, 214, 4, 19, "Print",ExpressionUUID->"0b4ba3c7-197b-f346-bd93-4f3d012c6701"],
Cell[86272, 2051, 1272, 29, 46, "Output",ExpressionUUID->"52af0ed9-c92a-db40-bbbc-36d1c18f1f40"],
Cell[87547, 2082, 414, 6, 28, "Output",ExpressionUUID->"34061083-8c79-754b-af14-72ff11e6976f"],
Cell[87964, 2090, 214, 4, 19, "Print",ExpressionUUID->"d896d10a-1fff-a74b-87cb-bbf684b36530"],
Cell[88181, 2096, 1402, 34, 67, "Output",ExpressionUUID->"414e5da1-24e0-3f46-9113-36af763f58f7"],
Cell[89586, 2132, 414, 6, 28, "Output",ExpressionUUID->"2c59527b-aa8d-b544-bac4-3f7ed3cbc7d6"],
Cell[90003, 2140, 414, 6, 28, "Output",ExpressionUUID->"7ca83d94-f200-3c46-aa87-1edc48b439a9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90454, 2151, 2925, 62, 179, "Input",ExpressionUUID->"cf5841bd-4fd6-4c7c-a948-16468939f9b0"],
Cell[93382, 2215, 192, 4, 19, "Print",ExpressionUUID->"a38eac39-fac9-754b-80a6-2f3806c1e036"],
Cell[93577, 2221, 293, 5, 28, "Output",ExpressionUUID->"6255bcde-d5f5-2f41-aeb2-77b3f1101dc5"],
Cell[93873, 2228, 290, 5, 28, "Output",ExpressionUUID->"384a2b9c-0fe2-7440-a495-0d6744b6edfd"],
Cell[94166, 2235, 291, 5, 28, "Output",ExpressionUUID->"7493b13b-024d-4642-bcd2-75f9759b566e"],
Cell[94460, 2242, 290, 5, 28, "Output",ExpressionUUID->"ca8c579d-9b49-1744-aac2-1c7f6c3a8463"],
Cell[94753, 2249, 193, 4, 19, "Print",ExpressionUUID->"794ce3dc-7821-0a4d-849e-5fb82fc3a72b"],
Cell[94949, 2255, 289, 5, 28, "Output",ExpressionUUID->"1d77d494-6bd3-e644-aafe-637481cf0bdd"]
}, Open  ]],
Cell[95253, 2263, 205, 4, 25, "Input",ExpressionUUID->"419fa4bc-8b2c-4c62-a6f5-cc0917e5349f"],
Cell[95461, 2269, 307, 5, 25, "Input",ExpressionUUID->"2849f511-c857-4b13-bbb5-085f793f5942"],
Cell[95771, 2276, 404, 6, 42, "Input",ExpressionUUID->"c994feab-aa3d-4d65-98be-4b5edee98f64"],
Cell[96178, 2284, 707, 11, 42, "Input",ExpressionUUID->"81c3721a-58fa-45f6-a229-b268fc661657"],
Cell[96888, 2297, 205, 4, 25, "Input",ExpressionUUID->"6fe359b2-5071-46df-b7d5-bc33bc66dff7"],
Cell[97096, 2303, 981, 14, 59, "Input",ExpressionUUID->"52e33345-cbcc-4759-b6be-fa3b2e234d02"],
Cell[98080, 2319, 227, 5, 25, "Input",ExpressionUUID->"0c805b58-a93b-4309-8a32-e759255aa63a"],
Cell[98310, 2326, 179, 3, 51, "Input",ExpressionUUID->"ffad85b3-eb1d-444d-963e-67f3bc27ece8"]
}
]
*)



==> anc/Computation_Section_6.3.3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     79031,       1798]
NotebookOptionsPosition[     72844,       1711]
NotebookOutlinePosition[     73274,       1728]
CellTagsIndexPosition[     73231,       1725]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.870840862031592*^9, 3.8708408642584286`*^9}},
 CellLabel->
  "In[736]:=",ExpressionUUID->"41ee2980-f582-464a-8875-ad98c7fde740"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R1A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.435", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.635", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1A"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.435", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.67", "-", "x1"}], ")"}], "/", "2"}], ",", "0.105"}], 
        "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.435", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      RowBox[{"0.07", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.67", "-", "x1"}], ")"}], "/", "2"}], ",", "0.105"}], 
          "]"}]}], "]"}]}], ",", 
      RowBox[{"0.07", "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{"0.07", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R1D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{"S1A", "+", "S1C", "+", "S1D"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, {3.8706808610939503`*^9, 
   3.870680871178261*^9}, {3.870769100692729*^9, 3.870769105861698*^9}, {
   3.8707691384125767`*^9, 3.870769172231697*^9}, {3.8707693663579845`*^9, 
   3.8707694132226343`*^9}, {3.8707696104146566`*^9, 3.870769619293887*^9}, {
   3.870769682240503*^9, 3.8707696850970964`*^9}, {3.8707697430632973`*^9, 
   3.8707697457415276`*^9}, {3.870769777662863*^9, 3.870769792302153*^9}, 
   3.8707698581035566`*^9, {3.8707699922697735`*^9, 3.8707700202107477`*^9}, {
   3.8707700515356026`*^9, 3.870770055300494*^9}, {3.870880896388049*^9, 
   3.8708809356275315`*^9}, {3.8708809722307844`*^9, 3.87088100036059*^9}, {
   3.87088108908923*^9, 3.870881124002411*^9}, {3.8708811602581286`*^9, 
   3.870881254427662*^9}, {3.870926699010322*^9, 3.8709267028221383`*^9}, {
   3.8709270364064417`*^9, 3.8709270730847673`*^9}, {3.8709272851507535`*^9, 
   3.8709273050217543`*^9}, {3.8709274286078424`*^9, 3.870927448114876*^9}, {
   3.870927547872467*^9, 3.870927548235202*^9}, {3.8709276039906025`*^9, 
   3.8709276859821615`*^9}, {3.870930630790805*^9, 3.870930682565181*^9}, {
   3.870931479269288*^9, 3.8709314885818663`*^9}, {3.871596787250943*^9, 
   3.8715968264170403`*^9}, {3.8715968609921837`*^9, 3.8715969660594378`*^9}},
 CellLabel->
  "In[737]:=",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.435`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"0.635`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.9911469300996437`*^9},
 CellLabel->
  "Out[737]=",ExpressionUUID->"2a41e0ee-1559-214c-a807-425d35fc26fa"],

Cell[BoxData["0.21816803992137643`"], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.9911469301398754`*^9},
 CellLabel->
  "Out[738]=",ExpressionUUID->"228abd74-8ebd-464f-a17d-879d7fcecb99"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.435`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{"0.105`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.67`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.991146930142393*^9},
 CellLabel->
  "Out[739]=",ExpressionUUID->"90fb53cf-74bd-6046-8eb8-125ffddfebdd"],

Cell[BoxData["0.0920293320875742`"], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.9911469301692696`*^9},
 CellLabel->
  "Out[740]=",ExpressionUUID->"6e4b8240-1c5c-8d48-b9fc-91afda5607ce"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.435`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{"0.105`", ",", 
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.67`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "]"}]}],
     "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.991146930172331*^9},
 CellLabel->
  "Out[741]=",ExpressionUUID->"85656d20-3a2e-e449-b2a6-7585eae89755"],

Cell[BoxData["0.0082150175933503`"], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.9911469305498905`*^9},
 CellLabel->
  "Out[742]=",ExpressionUUID->"65ab3db6-5dd5-eb4c-b6db-77a1783c7f1a"],

Cell[BoxData["0.31841238960230095`"], "Output",
 CellChangeTimes->{3.8719247265663133`*^9, 3.875685666965242*^9, 
  3.875693813995466*^9, 3.875694752978166*^9, 3.9911469305513954`*^9},
 CellLabel->
  "Out[743]=",ExpressionUUID->"a950e66d-e618-f14f-8a82-edaf439d67d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R2A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.435"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.67", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2A"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.435"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.67", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", "x2",
        "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.435"}], ",", 
      RowBox[{"0.09", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.67", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{"0.09", "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{"0.09", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S2", "=", 
  RowBox[{"S2A", "+", "S2C", "+", "S2D"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.8706810839650917`*^9, 
   3.870681084705884*^9}, {3.8707701820306683`*^9, 3.87077021728237*^9}, {
   3.8707702475442977`*^9, 3.8707702713325925`*^9}, {3.8707703326153865`*^9, 
   3.8707703883437815`*^9}, {3.87077042045091*^9, 3.870770517192464*^9}, {
   3.870770789728819*^9, 3.8707708397817526`*^9}, {3.870884158503248*^9, 
   3.870884188552576*^9}, {3.8708842448979917`*^9, 3.870884286918557*^9}, {
   3.8709311246187377`*^9, 3.870931155292053*^9}, 3.870931261339074*^9, {
   3.8709313881702905`*^9, 3.870931461271925*^9}, {3.8709315693350534`*^9, 
   3.8709315707765913`*^9}, {3.8709316098253736`*^9, 
   3.8709316189965897`*^9}, {3.870940642839297*^9, 3.8709406444011345`*^9}, {
   3.871035255328597*^9, 3.871035257324267*^9}, {3.8710361033809967`*^9, 
   3.871036108574292*^9}, {3.8716674138882694`*^9, 3.8716675024792767`*^9}},
 CellLabel->
  "In[744]:=",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.435`"}], "&&", 
    RowBox[{
     RowBox[{"0.67`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.9911469305716343`*^9},
 CellLabel->
  "Out[744]=",ExpressionUUID->"1ddbaebf-06d0-cd4f-8b7b-a57f7f25005e"],

Cell[BoxData["0.018890997623769026`"], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.9911469305976334`*^9},
 CellLabel->
  "Out[745]=",ExpressionUUID->"3498ceb3-9754-b04a-8cb1-e2dd83195dca"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.435`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.67`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.991146930603739*^9},
 CellLabel->
  "Out[746]=",ExpressionUUID->"b1470f1e-a1a3-544e-990d-a6a2fa31374e"],

Cell[BoxData["0.03553582022581301`"], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.9911469306339207`*^9},
 CellLabel->
  "Out[747]=",ExpressionUUID->"4bc49766-b165-2d4f-8d6b-a773c11269c3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.435`"}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.67`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.09`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.9911469306415806`*^9},
 CellLabel->
  "Out[748]=",ExpressionUUID->"81ddc73d-b1e2-4949-a770-2cd06a93ed4c"],

Cell[BoxData["0.0009695510282567154`"], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.991146930875231*^9},
 CellLabel->
  "Out[749]=",ExpressionUUID->"953656ee-1853-104f-978e-d2ba9e1ffa5b"],

Cell[BoxData["0.05539636887783875`"], "Output",
 CellChangeTimes->{3.8719246737492633`*^9, 3.8719247268330564`*^9, 
  3.8756938142312193`*^9, 3.8756947532533493`*^9, 3.991146930877821*^9},
 CellLabel->
  "Out[750]=",ExpressionUUID->"ac5d4f11-1f62-2747-a71f-085cc18e071f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R4A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.33", "\[LessEqual]", "x1", "\[LessEqual]", "0.365"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.635", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R4A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R4C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.33", "\[LessEqual]", "x1", "\[LessEqual]", "0.365"}], ",", 
      " ", 
      RowBox[{"0.1524", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"0.565", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R4C"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R4D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.33", "\[LessEqual]", "x1", "\[LessEqual]", "0.365"}], ",", 
      RowBox[{
       RowBox[{"0.435", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.1524"}], ",", 
      RowBox[{
       RowBox[{"0.435", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{
       RowBox[{"0.435", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R4D"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S4", "=", 
   RowBox[{"S4A", "+", "S4C", "+", "S4D"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1", "+", "S2", "+", "S4"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.8706810839650917`*^9, 
   3.870681084705884*^9}, {3.8707701820306683`*^9, 3.87077021728237*^9}, {
   3.8707702475442977`*^9, 3.8707702713325925`*^9}, {3.8707703326153865`*^9, 
   3.8707703642863865`*^9}, {3.8708843341482697`*^9, 3.870884342860289*^9}, {
   3.8708845364477205`*^9, 3.8708845396500883`*^9}, 3.87088483885927*^9, {
   3.8708848880460396`*^9, 3.870884888308236*^9}, {3.8708849490094843`*^9, 
   3.8708849514498143`*^9}, {3.870884983651743*^9, 3.870885028920972*^9}, {
   3.870885237184857*^9, 3.870885283281127*^9}, {3.870885320361039*^9, 
   3.8708853478450346`*^9}, {3.8709394191547565`*^9, 
   3.8709394209594307`*^9}, {3.8709394645477285`*^9, 3.870939466419468*^9}, {
   3.870939509116866*^9, 3.8709395173681097`*^9}, {3.8709398991557984`*^9, 
   3.8709399227850485`*^9}, {3.8709399665046115`*^9, 
   3.8709399736821885`*^9}, {3.870940005436552*^9, 3.870940007888564*^9}, {
   3.8709400589766197`*^9, 3.870940059137034*^9}, {3.8709402368090334`*^9, 
   3.8709402398272734`*^9}, {3.87094029711946*^9, 3.870940340409033*^9}, 
   3.87094037820393*^9, {3.870940452040684*^9, 3.870940472712944*^9}, {
   3.8709405391761613`*^9, 3.870940579831419*^9}, 3.8709406490944414`*^9, {
   3.8710412971280165`*^9, 3.871041304223937*^9}, {3.871042024319145*^9, 
   3.871042029413582*^9}, 3.8710426793775578`*^9, {3.8716675528732033`*^9, 
   3.871667633112938*^9}, {3.8716676728585196`*^9, 3.8716677192891383`*^9}, {
   3.8716679818794327`*^9, 3.871667984236055*^9}, {3.8718997805577664`*^9, 
   3.871899783118926*^9}, 3.875689605098029*^9, 3.875689647982958*^9},
 CellLabel->
  "In[751]:=",ExpressionUUID->"2a48c7f3-77dc-4208-8b1e-c0a2bfe50738"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.33`", "\[LessEqual]", "x1", "\[LessEqual]", "0.365`"}], "&&", 
    RowBox[{
     RowBox[{"0.635`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.991146930909052*^9},
 CellLabel->
  "Out[751]=",ExpressionUUID->"7742f999-ec09-ee46-8a5b-f2ff561a83f3"],

Cell[BoxData["0.036661638800667244`"], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469309414825`*^9},
 CellLabel->
  "Out[752]=",ExpressionUUID->"20a855b0-70c8-5244-ad42-5ad6802a8f7d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.33`", "\[LessEqual]", "x1", "\[LessEqual]", "0.365`"}], "&&", 
    RowBox[{"0.1524`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.565`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469309414825`*^9},
 CellLabel->
  "Out[753]=",ExpressionUUID->"c4d2b33b-0459-e741-8180-7d484cfbdaf8"],

Cell[BoxData["0.11856144644489672`"], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.99114693097777*^9},
 CellLabel->
  "Out[754]=",ExpressionUUID->"90b2889d-1d88-fe43-a07b-5aa3ecc77025"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.33`", "\[LessEqual]", "x1", "\[LessEqual]", "0.365`"}], "&&", 
    RowBox[{
     RowBox[{"0.435`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", "0.1524`"}], "&&", 
    RowBox[{
     RowBox[{"0.435`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", 
     "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.435`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469309797783`*^9},
 CellLabel->
  "Out[755]=",ExpressionUUID->"952f6a92-26a7-8446-99e0-9c2c710541cc"],

Cell[BoxData["0.02107294121666995`"], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469330226536`*^9},
 CellLabel->
  "Out[756]=",ExpressionUUID->"d772fb8f-6f95-844e-ba26-938af1a56778"],

Cell[BoxData["0.1762960264622339`"], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469330236645`*^9},
 CellLabel->
  "Out[757]=",ExpressionUUID->"8018bed5-12b0-7748-995d-5e329aaa0253"],

Cell[BoxData["0.5501047849423737`"], "Output",
 CellChangeTimes->{3.871924727104817*^9, 3.8756892861204557`*^9, 
  3.8756896062677*^9, 3.875689649888635*^9, 3.8756938144672785`*^9, 
  3.875694753538964*^9, 3.9911469330236645`*^9},
 CellLabel->
  "Out[758]=",ExpressionUUID->"af3aedac-7326-384e-9d1b-4cfc1186f213"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8709405402486897`*^9, 3.8709405431997976`*^9}},
 CellLabel->
  "In[759]:=",ExpressionUUID->"67bedf91-dfdb-46b4-a3d0-5c66823d0a51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R5A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.305", "\[LessEqual]", "x1", "\[LessEqual]", "0.33"}], ",", 
      RowBox[{
       RowBox[{"0.635", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "x1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R5A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.305", "\[LessEqual]", "x1", "\[LessEqual]", "0.33"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.635", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5C", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R5C"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R5D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.305", "\[LessEqual]", "x1", "\[LessEqual]", "0.33"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.635", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5D", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R5D"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S5", "=", 
  RowBox[{"S5A", "+", "S5C", "+", "S5D"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.8709622495515127`*^9, 3.870962285021596*^9}, {
   3.870962473897509*^9, 3.870962503968094*^9}, {3.870964064084039*^9, 
   3.8709640851798563`*^9}, {3.8710494982421284`*^9, 
   3.8710495680025053`*^9}, {3.8710566095862885`*^9, 3.871056615207952*^9}, 
   3.871056943608963*^9, {3.8716680523145313`*^9, 3.871668156998714*^9}, {
   3.871668188315107*^9, 3.871668225600705*^9}, {3.8719010056675167`*^9, 
   3.8719010178426123`*^9}, 3.871901068050703*^9, {3.871901920807105*^9, 
   3.8719019308000326`*^9}, 3.8719020266085896`*^9},
 CellLabel->
  "In[760]:=",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.305`", "\[LessEqual]", "x1", "\[LessEqual]", "0.33`"}], "&&", 
    RowBox[{
     RowBox[{"0.635`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", "x1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.991146933073618*^9},
 CellLabel->
  "Out[760]=",ExpressionUUID->"1da3728c-1a68-c54f-a59d-3113f176420a"],

Cell[BoxData["0.004235967311004956`"], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.991146933099489*^9},
 CellLabel->
  "Out[761]=",ExpressionUUID->"62d98469-cc01-e641-b4fe-c379e734923f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.305`", "\[LessEqual]", "x1", "\[LessEqual]", "0.33`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.635`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.9911469331010056`*^9},
 CellLabel->
  "Out[762]=",ExpressionUUID->"1a38527f-75e1-5d43-b554-f9dc52ea108c"],

Cell[BoxData["0.11779681326924984`"], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.99114693312689*^9},
 CellLabel->
  "Out[763]=",ExpressionUUID->"6fc35931-df38-c14f-a0f0-82b0eea985dd"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.305`", "\[LessEqual]", "x1", "\[LessEqual]", "0.33`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.635`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.9911469331294117`*^9},
 CellLabel->
  "Out[764]=",ExpressionUUID->"b40b2aa7-9479-8948-a059-44778a45fb29"],

Cell[BoxData["0.006179822684316043`"], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.9911469347534237`*^9},
 CellLabel->
  "Out[765]=",ExpressionUUID->"a640ca55-8ff2-ba43-bbb8-311427ecbdf7"],

Cell[BoxData["0.12821260326457085`"], "Output",
 CellChangeTimes->{3.8719247275803413`*^9, 3.8756907300780334`*^9, 
  3.8756938148596783`*^9, 3.8756947539879627`*^9, 3.9911469347534237`*^9},
 CellLabel->
  "Out[766]=",ExpressionUUID->"a2322244-1c31-c947-9a09-54e66e7c5524"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R6A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.2099", "\[LessEqual]", "x1", "\[LessEqual]", "0.305"}], ",", 
      RowBox[{"0.2099", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", "x1"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S6A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R6A"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R6B", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.305"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.2099"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S6B", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", "x2"}], "*", 
     RowBox[{"1", "/", "x3"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x4", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x4", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], ",",
        "0.6"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
     "R6B"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"R6C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.305"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.2099"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", 
      RowBox[{"0.07", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", "2"}], 
         ",", 
         RowBox[{"0.365", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S6C", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", "x2"}], "*", 
     RowBox[{"1", "/", "x3"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x4", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x4", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], ",",
        "0.6"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
     "R6C"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"R6D", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.305"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.2099"}], ",", 
      RowBox[{"0.07", "<=", "x3", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.365", "-", "x1"}], ",", "x2"}], "]"}]}], ",", 
      RowBox[{"0.07", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{"0.365", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S6D", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", "x2"}], "*", 
     RowBox[{"1", "/", "x3"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x4", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x4", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], ",",
        "0.6"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
     "R6D"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}, {
   3.870885878232537*^9, 3.870885881998227*^9}, {3.870885929234545*^9, 
   3.8708860151870236`*^9}, {3.8708862050026884`*^9, 3.870886205127636*^9}, {
   3.8708870063010015`*^9, 3.8708870917777376`*^9}, {3.870887346835611*^9, 
   3.8708873525492043`*^9}, {3.8708886503258047`*^9, 
   3.8708887460075383`*^9}, {3.8708888410285015`*^9, 
   3.8708889019818096`*^9}, {3.870888950751649*^9, 3.870888951113862*^9}, {
   3.8708889836379275`*^9, 3.8708890016266956`*^9}, {3.870889036516016*^9, 
   3.87088903668966*^9}, {3.8708891531384664`*^9, 3.870889212342724*^9}, {
   3.8708892518107405`*^9, 3.870889264264782*^9}, {3.870889337094204*^9, 
   3.870889348217534*^9}, {3.870889435849074*^9, 3.8708894386787105`*^9}, {
   3.8708894958095727`*^9, 3.870889531215253*^9}, {3.8708895664265766`*^9, 
   3.8708897077290306`*^9}, {3.870941207118428*^9, 3.870941262273704*^9}, {
   3.870941475327939*^9, 3.8709414912199483`*^9}, {3.8709419997985535`*^9, 
   3.8709420822791715`*^9}, {3.8709429229107075`*^9, 3.870942923435792*^9}, {
   3.870942956015428*^9, 3.8709429564062843`*^9}, {3.8709430260030055`*^9, 
   3.870943026811289*^9}, {3.8709431120536394`*^9, 3.8709431619167337`*^9}, {
   3.8709443437460823`*^9, 3.8709444216693354`*^9}, {3.870944576162037*^9, 
   3.870944584603109*^9}, {3.8709449210195956`*^9, 3.8709450251589413`*^9}, {
   3.870945163374348*^9, 3.8709451685496707`*^9}, {3.870945268818924*^9, 
   3.8709452700462894`*^9}, {3.8709453061801586`*^9, 3.87094531743649*^9}, {
   3.870945417024875*^9, 3.8709454414826574`*^9}, {3.8709457516177387`*^9, 
   3.8709457794288683`*^9}, {3.8709458480585556`*^9, 3.870945854235902*^9}, {
   3.870945911236107*^9, 3.8709459300800323`*^9}, {3.870956221717849*^9, 
   3.870956241082965*^9}, {3.870956280982581*^9, 3.8709562894341044`*^9}, {
   3.870956958473223*^9, 3.870956984413109*^9}, {3.8709571759981723`*^9, 
   3.870957199703807*^9}, {3.8709592252464824`*^9, 3.8709592653567495`*^9}, {
   3.8709593565265822`*^9, 3.8709593755280437`*^9}, {3.8709594656593266`*^9, 
   3.87095948603852*^9}, {3.870959557157002*^9, 3.870959562449233*^9}, {
   3.870963196302946*^9, 3.870963269158167*^9}, {3.8709639679601593`*^9, 
   3.870964009299382*^9}, {3.870964664457235*^9, 3.8709647077119184`*^9}, {
   3.87096473898209*^9, 3.8709647824509864`*^9}, 3.870964826600904*^9, {
   3.8709649132900877`*^9, 3.870964919173145*^9}, {3.870964976315631*^9, 
   3.870964981995005*^9}, {3.870965064013911*^9, 3.8709651807559943`*^9}, 
   3.8709652543098583`*^9, {3.8709653571675396`*^9, 3.8709653627223177`*^9}, {
   3.871049533376795*^9, 3.871049699522767*^9}, {3.8710497594632454`*^9, 
   3.871049760360448*^9}, {3.8710576058270707`*^9, 3.8710576111670303`*^9}, {
   3.871058610336187*^9, 3.8710586178199*^9}, {3.87105866532041*^9, 
   3.8710586972404284`*^9}, {3.8710589139232264`*^9, 
   3.8710589497937565`*^9}, {3.871059088801202*^9, 3.871059089809076*^9}, {
   3.8710591358901997`*^9, 3.8710592157322283`*^9}, 3.871060477241291*^9, {
   3.871060829661261*^9, 3.8710609232662535`*^9}, {3.8710609760835013`*^9, 
   3.871060981713216*^9}, {3.871061039873353*^9, 3.8710610420355425`*^9}, 
   3.871061167233703*^9, {3.8710620199948187`*^9, 3.8710620214552727`*^9}, {
   3.8710621731619043`*^9, 3.8710621750456934`*^9}, {3.871062586645457*^9, 
   3.871062640395359*^9}, 3.871062821376018*^9, {3.8719025152081137`*^9, 
   3.871902524740788*^9}, {3.871902624372348*^9, 3.8719026460808434`*^9}, {
   3.8719027004289713`*^9, 3.8719027321286592`*^9}, {3.8719029221394854`*^9, 
   3.8719029473323755`*^9}, {3.87190299513487*^9, 3.8719030150756054`*^9}, {
   3.8719097098230305`*^9, 3.8719097105212708`*^9}, {3.871909741000242*^9, 
   3.871909772906684*^9}, {3.871911549520731*^9, 3.8719116615326767`*^9}, {
   3.87191169638857*^9, 3.8719118166647177`*^9}, {3.871911876838744*^9, 
   3.871911878715797*^9}, {3.871918392600587*^9, 3.8719183926914587`*^9}, {
   3.871918770861307*^9, 3.8719188382977643`*^9}, {3.871919097782564*^9, 
   3.8719191338496237`*^9}, {3.871919203006401*^9, 3.8719192079756193`*^9}, {
   3.871919423833662*^9, 3.871919439108535*^9}, {3.8719205270993357`*^9, 
   3.871920543356385*^9}, {3.8719205799568586`*^9, 3.8719206019237194`*^9}, {
   3.8719207807448416`*^9, 3.871920827910695*^9}, 3.871921061388788*^9, {
   3.8756934154528427`*^9, 3.8756934184753456`*^9}, {3.875693587063344*^9, 
   3.8756935874298167`*^9}, {3.875693628013522*^9, 3.8756936282691975`*^9}, {
   3.8756937200949526`*^9, 3.8756937203425574`*^9}},
 CellLabel->
  "In[767]:=",ExpressionUUID->"f0723adc-66fe-407a-8c68-df548f74c37a"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.2099`", "\[LessEqual]", "x1", "\[LessEqual]", "0.305`"}], "&&", 
    RowBox[{"0.2099`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.991146934795429*^9},
 CellLabel->
  "Out[767]=",ExpressionUUID->"d865c5e2-53ee-fb44-a8d9-db0f9f0ea77b"],

Cell[BoxData["0.17224417406728268`"], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.991146934819668*^9},
 CellLabel->
  "Out[768]=",ExpressionUUID->"90c1d5fa-cc30-f246-84c8-2bd24a31f234"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.305`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.2099`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.9911469348211727`*^9},
 CellLabel->
  "Out[769]=",ExpressionUUID->"8facb6c8-d6ec-c646-83fc-06d5625fe80d"],

Cell[BoxData["0.010313118925524709`"], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.9911469440665913`*^9},
 CellLabel->
  "Out[770]=",ExpressionUUID->"29d34a21-5bd4-9e47-96b1-77015b35fe15"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.305`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.2099`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.9911469440686054`*^9},
 CellLabel->
  "Out[771]=",ExpressionUUID->"aedea326-c3f3-b242-b7d1-dd7e982855b7"],

Cell[BoxData["0.021190028037757543`"], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.991146945104601*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"7b915fe3-a208-d64c-a0ef-0753c1c5bcac"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.305`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.2099`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x1"}], ",", "x2"}], 
      "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x1"}], ",", "x3"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.9911469451061096`*^9},
 CellLabel->
  "Out[773]=",ExpressionUUID->"680ffbc0-b4aa-564d-8fb8-072a9616dc0d"],

Cell[BoxData["0.039605936748172546`"], "Output",
 CellChangeTimes->{3.8719247279851665`*^9, 3.875693420075848*^9, 
  3.8756935888910074`*^9, 3.8756936305335364`*^9, 3.8756937227711267`*^9, 
  3.8756938152377205`*^9, 3.875694754392776*^9, 3.991146945797264*^9},
 CellLabel->
  "Out[774]=",ExpressionUUID->"fdfaa9bc-13e8-6d47-89d3-f0870dea8d2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R6E", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.07", "\[LessEqual]", "x1", "\[LessEqual]", "0.295"}], ",", 
        RowBox[{"0.07", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.365", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.07", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.635", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", 
           RowBox[{"0.42", "-", "x2", "-", "x3"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6E", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6E"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"R6F", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.07", "\[LessEqual]", "x1", "\[LessEqual]", "0.295"}], ",", 
        RowBox[{"0.07", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.365", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.07", "<=", "x3", "<=", "x2"}], ",", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.635", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", "0.07"}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{"0.365", "-", "x2", "-", "x3"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6F", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6F"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S6", "=", 
    RowBox[{
    "S6A", "+", "S6B", "+", "S6C", "+", "S6D", "+", "S6E", "+", "S6F"}]}], "\[IndentingNewLine]", 
   RowBox[{"S1", "+", "S2", "+", "S4", "+", "S5", "+", "S6"}]}]}]], "Input",
 CellChangeTimes->{{3.87192183115278*^9, 3.871921911230872*^9}, {
   3.8719219665952787`*^9, 3.8719220052543707`*^9}, {3.8719224092809267`*^9, 
   3.871922447739483*^9}, {3.8719245928847127`*^9, 3.871924640479399*^9}, {
   3.8719249414115314`*^9, 3.8719249442671022`*^9}, {3.87192497711821*^9, 
   3.8719250005553484`*^9}, {3.871925056869427*^9, 3.871925108705517*^9}, 
   3.8719251455268292`*^9},
 CellLabel->
  "In[775]:=",ExpressionUUID->"1aa95fb3-865e-48c8-8558-f3285bdbf2a3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.07`", "\[LessEqual]", "x1", "\[LessEqual]", "0.295`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.635`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.9911469458271885`*^9},
 CellLabel->
  "Out[775]=",ExpressionUUID->"d95746d2-ab82-0b4f-a28c-2d4e4025755c"],

Cell[BoxData["0.010478354360937522`"], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.9911469597503815`*^9},
 CellLabel->
  "Out[776]=",ExpressionUUID->"e2b14371-24b3-b442-8b75-f007afc711c3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.07`", "\[LessEqual]", "x1", "\[LessEqual]", "0.295`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.07`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.635`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.365`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], ",", 
       "x3"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.9911469597528896`*^9},
 CellLabel->
  "Out[777]=",ExpressionUUID->"47a947a5-0554-5f4a-9ccf-03df1a2a7e8d"],

Cell[BoxData["0.022944035161933683`"], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.991146972343603*^9},
 CellLabel->
  "Out[778]=",ExpressionUUID->"0f405e32-e33f-d84f-859e-3543cede1158"],

Cell[BoxData["0.27677564730160864`"], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.991146972346943*^9},
 CellLabel->
  "Out[779]=",ExpressionUUID->"11cf7b5c-ae7f-504d-8390-c682bbef9e97"],

Cell[BoxData["0.9550930355085532`"], "Output",
 CellChangeTimes->{
  3.8719219133329835`*^9, 3.8719219697592974`*^9, {3.87192200145431*^9, 
   3.871922016943115*^9}, 3.8719224497572794`*^9, 3.8719246422089005`*^9, 
   3.871924697487241*^9, 3.8719247311470947`*^9, 3.871924945971363*^9, 
   3.871925001842214*^9, {3.871925060577444*^9, 3.871925077147921*^9}, 
   3.871925110537695*^9, 3.871925147203375*^9, 3.875693818072962*^9, 
   3.8756947573656235`*^9, 3.991146972346943*^9},
 CellLabel->
  "Out[780]=",ExpressionUUID->"2c6236b1-61ee-ed4c-8cfd-4f75d0ce236b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8719246911510477`*^9, 3.871924704543098*^9}},
 CellLabel->
  "In[781]:=",ExpressionUUID->"20c42b56-e42d-4d0c-90b1-deb98569823f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8719226444444904`*^9, 3.871922715935013*^9}, {
   3.8719227524513483`*^9, 3.871922762272064*^9}, 3.8719228453980494`*^9, {
   3.871922882167192*^9, 3.871922891399474*^9}, {3.871923007805067*^9, 
   3.8719231428145905`*^9}, {3.871923219595239*^9, 3.8719232353149147`*^9}, {
   3.8719233756121645`*^9, 3.8719233790907435`*^9}, {3.8719234396563854`*^9, 
   3.8719234439752836`*^9}, {3.8719235082590656`*^9, 3.8719235132713223`*^9}, 
   3.8719244468395247`*^9, {3.871924574755336*^9, 3.871924605987153*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"b905e17e-1d9a-4d23-9749-3a84abf1744d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"S7A1", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.295", "/", "0.23"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.135", "/", "0.07"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.07"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7A2", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.23", "/", "0.2"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.165", "/", "0.07"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.07"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7C", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.2", "/", "0.07"}], "]"}], "^", "6"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"6", "!"}]}], "*", 
   RowBox[{"1", "/", "0.07"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S7", "=", 
   RowBox[{"S7A1", "+", "S7A2", "+", "S7C"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "+", "S2", "+", "S4", "+", "S5", "+", "S6", "+", 
  "S7"}]}], "Input",
 CellChangeTimes->{{3.8719235199874554`*^9, 3.871923521390105*^9}, {
   3.871923557019125*^9, 3.871923565531661*^9}, {3.8719236024088435`*^9, 
   3.8719236136153865`*^9}, 3.8719236751148753`*^9, {3.8719239831897883`*^9, 
   3.8719240925650067`*^9}, {3.871924138141855*^9, 3.871924176130927*^9}, {
   3.871925387686509*^9, 3.8719254132596383`*^9}, {3.8719254435035095`*^9, 
   3.87192549494635*^9}, {3.8719255328614593`*^9, 3.8719255511434727`*^9}, {
   3.871925604424328*^9, 3.871925645785198*^9}, {3.871925734790869*^9, 
   3.871925753460289*^9}, {3.87192582699677*^9, 3.871925844561679*^9}, {
   3.87192593931141*^9, 3.871925949155896*^9}, {3.8719260163503647`*^9, 
   3.871926047965644*^9}, {3.8756946766493807`*^9, 3.8756947493683896`*^9}},
 CellLabel->
  "In[783]:=",ExpressionUUID->"71e40ba3-7262-483d-b15c-5faedef3c37a"],

Cell[BoxData["0.003621068810865818`"], "Output",
 CellChangeTimes->{
  3.8719235693008184`*^9, 3.8719236157292337`*^9, {3.87192399502133*^9, 
   3.8719240941128297`*^9}, {3.871924148104081*^9, 3.8719241779924626`*^9}, 
   3.871924739019825*^9, 3.871925414989547*^9, 3.871925448731279*^9, 
   3.8719254964390583`*^9, {3.87192553496474*^9, 3.871925554210806*^9}, {
   3.8719256084525127`*^9, 3.8719256474761105`*^9}, 3.8719258472711773`*^9, 
   3.8719259513902416`*^9, {3.8719260180632267`*^9, 3.8719260526696167`*^9}, 
   3.871926144926602*^9, 3.8756938262235284`*^9, 3.8756945511752596`*^9, {
   3.8756946910632353`*^9, 3.875694719532152*^9}, 3.8756947657745233`*^9, 
   3.991146972376692*^9},
 CellLabel->
  "Out[783]=",ExpressionUUID->"dfaeb7d1-402a-6146-a453-768498cc80a4"],

Cell[BoxData["0.007711773263483847`"], "Output",
 CellChangeTimes->{
  3.8719235693008184`*^9, 3.8719236157292337`*^9, {3.87192399502133*^9, 
   3.8719240941128297`*^9}, {3.871924148104081*^9, 3.8719241779924626`*^9}, 
   3.871924739019825*^9, 3.871925414989547*^9, 3.871925448731279*^9, 
   3.8719254964390583`*^9, {3.87192553496474*^9, 3.871925554210806*^9}, {
   3.8719256084525127`*^9, 3.8719256474761105`*^9}, 3.8719258472711773`*^9, 
   3.8719259513902416`*^9, {3.8719260180632267`*^9, 3.8719260526696167`*^9}, 
   3.871926144926602*^9, 3.8756938262235284`*^9, 3.8756945511752596`*^9, {
   3.8756946910632353`*^9, 3.875694719532152*^9}, 3.8756947657745233`*^9, 
   3.991146972376692*^9},
 CellLabel->
  "Out[784]=",ExpressionUUID->"bf58497e-9eff-4f45-8acb-ed0500e89712"],

Cell[BoxData["0.026562184564124076`"], "Output",
 CellChangeTimes->{
  3.8719235693008184`*^9, 3.8719236157292337`*^9, {3.87192399502133*^9, 
   3.8719240941128297`*^9}, {3.871924148104081*^9, 3.8719241779924626`*^9}, 
   3.871924739019825*^9, 3.871925414989547*^9, 3.871925448731279*^9, 
   3.8719254964390583`*^9, {3.87192553496474*^9, 3.871925554210806*^9}, {
   3.8719256084525127`*^9, 3.8719256474761105`*^9}, 3.8719258472711773`*^9, 
   3.8719259513902416`*^9, {3.8719260180632267`*^9, 3.8719260526696167`*^9}, 
   3.871926144926602*^9, 3.8756938262235284`*^9, 3.8756945511752596`*^9, {
   3.8756946910632353`*^9, 3.875694719532152*^9}, 3.8756947657745233`*^9, 
   3.991146972378706*^9},
 CellLabel->
  "Out[785]=",ExpressionUUID->"80513a7e-cba6-ee4b-a106-60f82f5a7fee"],

Cell[BoxData["0.037895026638473744`"], "Output",
 CellChangeTimes->{
  3.8719235693008184`*^9, 3.8719236157292337`*^9, {3.87192399502133*^9, 
   3.8719240941128297`*^9}, {3.871924148104081*^9, 3.8719241779924626`*^9}, 
   3.871924739019825*^9, 3.871925414989547*^9, 3.871925448731279*^9, 
   3.8719254964390583`*^9, {3.87192553496474*^9, 3.871925554210806*^9}, {
   3.8719256084525127`*^9, 3.8719256474761105`*^9}, 3.8719258472711773`*^9, 
   3.8719259513902416`*^9, {3.8719260180632267`*^9, 3.8719260526696167`*^9}, 
   3.871926144926602*^9, 3.8756938262235284`*^9, 3.8756945511752596`*^9, {
   3.8756946910632353`*^9, 3.875694719532152*^9}, 3.8756947657745233`*^9, 
   3.991146972378706*^9},
 CellLabel->
  "Out[786]=",ExpressionUUID->"7f009f75-f6f5-7a42-8a5d-4be60c7a3681"],

Cell[BoxData["0.992988062147027`"], "Output",
 CellChangeTimes->{
  3.8719235693008184`*^9, 3.8719236157292337`*^9, {3.87192399502133*^9, 
   3.8719240941128297`*^9}, {3.871924148104081*^9, 3.8719241779924626`*^9}, 
   3.871924739019825*^9, 3.871925414989547*^9, 3.871925448731279*^9, 
   3.8719254964390583`*^9, {3.87192553496474*^9, 3.871925554210806*^9}, {
   3.8719256084525127`*^9, 3.8719256474761105`*^9}, 3.8719258472711773`*^9, 
   3.8719259513902416`*^9, {3.8719260180632267`*^9, 3.8719260526696167`*^9}, 
   3.871926144926602*^9, 3.8756938262235284`*^9, 3.8756945511752596`*^9, {
   3.8756946910632353`*^9, 3.875694719532152*^9}, 3.8756947657745233`*^9, 
   3.9911469723802185`*^9},
 CellLabel->
  "Out[787]=",ExpressionUUID->"9da3c980-e129-634d-a1ed-1a75223f79bd"]
}, Open  ]]
},
WindowSize->{638, 725.5},
WindowMargins->{{-4.5, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0050a1d0-1644-40e0-857c-22862cff41d0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 177, 3, 25, "Input",ExpressionUUID->"41ee2980-f582-464a-8875-ad98c7fde740"],
Cell[CellGroupData[{
Cell[760, 27, 6044, 146, 299, "Input",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],
Cell[6807, 175, 621, 15, 42, "Output",ExpressionUUID->"2a41e0ee-1559-214c-a807-425d35fc26fa"],
Cell[7431, 192, 267, 4, 28, "Output",ExpressionUUID->"228abd74-8ebd-464f-a17d-879d7fcecb99"],
Cell[7701, 198, 770, 19, 42, "Output",ExpressionUUID->"90fb53cf-74bd-6046-8eb8-125ffddfebdd"],
Cell[8474, 219, 266, 4, 28, "Output",ExpressionUUID->"6e4b8240-1c5c-8d48-b9fc-91afda5607ce"],
Cell[8743, 225, 1159, 28, 75, "Output",ExpressionUUID->"85656d20-3a2e-e449-b2a6-7585eae89755"],
Cell[9905, 255, 266, 4, 28, "Output",ExpressionUUID->"65ab3db6-5dd5-eb4c-b6db-77a1783c7f1a"],
Cell[10174, 261, 267, 4, 28, "Output",ExpressionUUID->"a950e66d-e618-f14f-8a82-edaf439d67d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10478, 270, 5429, 132, 248, "Input",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],
Cell[15910, 404, 621, 14, 42, "Output",ExpressionUUID->"1ddbaebf-06d0-cd4f-8b7b-a57f7f25005e"],
Cell[16534, 420, 274, 4, 28, "Output",ExpressionUUID->"3498ceb3-9754-b04a-8cb1-e2dd83195dca"],
Cell[16811, 426, 704, 17, 42, "Output",ExpressionUUID->"b1470f1e-a1a3-544e-990d-a6a2fa31374e"],
Cell[17518, 445, 273, 4, 28, "Output",ExpressionUUID->"4bc49766-b165-2d4f-8d6b-a773c11269c3"],
Cell[17794, 451, 1027, 24, 75, "Output",ExpressionUUID->"81ddc73d-b1e2-4949-a770-2cd06a93ed4c"],
Cell[18824, 477, 273, 4, 28, "Output",ExpressionUUID->"953656ee-1853-104f-978e-d2ba9e1ffa5b"],
Cell[19100, 483, 271, 4, 28, "Output",ExpressionUUID->"ac5d4f11-1f62-2747-a71f-085cc18e071f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19408, 492, 6266, 145, 299, "Input",ExpressionUUID->"2a48c7f3-77dc-4208-8b1e-c0a2bfe50738"],
Cell[25677, 639, 732, 18, 42, "Output",ExpressionUUID->"7742f999-ec09-ee46-8a5b-f2ff561a83f3"],
Cell[26412, 659, 315, 5, 28, "Output",ExpressionUUID->"20a855b0-70c8-5244-ad42-5ad6802a8f7d"],
Cell[26730, 666, 617, 13, 28, "Output",ExpressionUUID->"c4d2b33b-0459-e741-8180-7d484cfbdaf8"],
Cell[27350, 681, 311, 5, 28, "Output",ExpressionUUID->"90b2889d-1d88-fe43-a07b-5aa3ecc77025"],
Cell[27664, 688, 1105, 27, 67, "Output",ExpressionUUID->"952f6a92-26a7-8446-99e0-9c2c710541cc"],
Cell[28772, 717, 314, 5, 28, "Output",ExpressionUUID->"d772fb8f-6f95-844e-ba26-938af1a56778"],
Cell[29089, 724, 313, 5, 28, "Output",ExpressionUUID->"8018bed5-12b0-7748-995d-5e329aaa0253"],
Cell[29405, 731, 313, 5, 28, "Output",ExpressionUUID->"af3aedac-7326-384e-9d1b-4cfc1186f213"]
}, Open  ]],
Cell[29733, 739, 179, 3, 25, "Input",ExpressionUUID->"67bedf91-dfdb-46b4-a3d0-5c66823d0a51"],
Cell[CellGroupData[{
Cell[29937, 746, 6957, 154, 265, "Input",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],
Cell[36897, 902, 575, 13, 28, "Output",ExpressionUUID->"1da3728c-1a68-c54f-a59d-3113f176420a"],
Cell[37475, 917, 272, 4, 28, "Output",ExpressionUUID->"62d98469-cc01-e641-b4fe-c379e734923f"],
Cell[37750, 923, 707, 17, 42, "Output",ExpressionUUID->"1a38527f-75e1-5d43-b554-f9dc52ea108c"],
Cell[38460, 942, 270, 4, 28, "Output",ExpressionUUID->"6fc35931-df38-c14f-a0f0-82b0eea985dd"],
Cell[38733, 948, 1175, 28, 75, "Output",ExpressionUUID->"b40b2aa7-9479-8948-a059-44778a45fb29"],
Cell[39911, 978, 274, 4, 28, "Output",ExpressionUUID->"a640ca55-8ff2-ba43-bbb8-311427ecbdf7"],
Cell[40188, 984, 273, 4, 28, "Output",ExpressionUUID->"a2322244-1c31-c947-9a09-54e66e7c5524"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40498, 993, 10635, 223, 265, "Input",ExpressionUUID->"f0723adc-66fe-407a-8c68-df548f74c37a"],
Cell[51136, 1218, 716, 16, 28, "Output",ExpressionUUID->"d865c5e2-53ee-fb44-a8d9-db0f9f0ea77b"],
Cell[51855, 1236, 342, 5, 28, "Output",ExpressionUUID->"90c1d5fa-cc30-f246-84c8-2bd24a31f234"],
Cell[52200, 1243, 1126, 26, 67, "Output",ExpressionUUID->"8facb6c8-d6ec-c646-83fc-06d5625fe80d"],
Cell[53329, 1271, 345, 5, 28, "Output",ExpressionUUID->"29d34a21-5bd4-9e47-96b1-77015b35fe15"],
Cell[53677, 1278, 1143, 26, 67, "Output",ExpressionUUID->"aedea326-c3f3-b242-b7d1-dd7e982855b7"],
Cell[54823, 1306, 343, 5, 28, "Output",ExpressionUUID->"7b915fe3-a208-d64c-a0ef-0753c1c5bcac"],
Cell[55169, 1313, 1064, 24, 46, "Output",ExpressionUUID->"680ffbc0-b4aa-564d-8fb8-072a9616dc0d"],
Cell[56236, 1339, 343, 5, 28, "Output",ExpressionUUID->"fdfaa9bc-13e8-6d47-89d3-f0870dea8d2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56616, 1349, 4113, 102, 265, "Input",ExpressionUUID->"1aa95fb3-865e-48c8-8558-f3285bdbf2a3"],
Cell[60732, 1453, 1611, 38, 101, "Output",ExpressionUUID->"d95746d2-ab82-0b4f-a28c-2d4e4025755c"],
Cell[62346, 1493, 565, 9, 28, "Output",ExpressionUUID->"e2b14371-24b3-b442-8b75-f007afc711c3"],
Cell[62914, 1504, 1480, 34, 67, "Output",ExpressionUUID->"47a947a5-0554-5f4a-9ccf-03df1a2a7e8d"],
Cell[64397, 1540, 563, 9, 28, "Output",ExpressionUUID->"0f405e32-e33f-d84f-859e-3543cede1158"],
Cell[64963, 1551, 562, 9, 28, "Output",ExpressionUUID->"11cf7b5c-ae7f-504d-8390-c682bbef9e97"],
Cell[65528, 1562, 561, 9, 28, "Output",ExpressionUUID->"2c6236b1-61ee-ed4c-8cfd-4f75d0ce236b"]
}, Open  ]],
Cell[66104, 1574, 177, 3, 25, "Input",ExpressionUUID->"20c42b56-e42d-4d0c-90b1-deb98569823f"],
Cell[66284, 1579, 689, 10, 59, "Input",ExpressionUUID->"b905e17e-1d9a-4d23-9749-3a84abf1744d"],
Cell[CellGroupData[{
Cell[66998, 1593, 1936, 45, 111, "Input",ExpressionUUID->"71e40ba3-7262-483d-b15c-5faedef3c37a"],
Cell[68937, 1640, 776, 12, 28, "Output",ExpressionUUID->"dfaeb7d1-402a-6146-a453-768498cc80a4"],
Cell[69716, 1654, 776, 12, 28, "Output",ExpressionUUID->"bf58497e-9eff-4f45-8acb-ed0500e89712"],
Cell[70495, 1668, 776, 12, 28, "Output",ExpressionUUID->"80513a7e-cba6-ee4b-a106-60f82f5a7fee"],
Cell[71274, 1682, 776, 12, 28, "Output",ExpressionUUID->"7f009f75-f6f5-7a42-8a5d-4be60c7a3681"],
Cell[72053, 1696, 775, 12, 49, "Output",ExpressionUUID->"9da3c980-e129-634d-a1ed-1a75223f79bd"]
}, Open  ]]
}
]
*)



==> anc/Computation_Section_6.3.4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     99697,       1673]
NotebookOptionsPosition[     96020,       1613]
NotebookOutlinePosition[     96471,       1631]
CellTagsIndexPosition[     96428,       1628]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{" ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta 1\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R11", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.36", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
        " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.71", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
         "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}], ",", 
           RowBox[{"0.64", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"R12", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.36", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"0.71", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S11", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R11"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]", 
   RowBox[{"S12", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R12"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta 1 Total\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{"S1", "=", 
    RowBox[{"S11", "+", "S12"}]}]}]}]], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870331729736805*^9, 
   3.8703317305076*^9}, {3.9911471107816563`*^9, 3.9911471180116596`*^9}, {
   3.9911475065296364`*^9, 3.9911475133994656`*^9}, {3.9911506074534874`*^9, 
   3.9911506096788807`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"87799ca7-b0e2-4aba-8385-a8c9e0b7851c"],

Cell[BoxData["\<\"Theta 1\"\>"], "Print",
 CellChangeTimes->{3.991147121710531*^9, 3.991147515597973*^9, 
  3.991150761731083*^9, 3.9911509198355827`*^9, 3.9911510841149273`*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"831598b9-93d4-a649-8e4c-f6dc7fa6af19"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.36`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.64`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870336311647467*^9, 3.870623660715062*^9, 
  3.991147121623581*^9, 3.991147515600069*^9, 3.991150761738022*^9, 
  3.9911509198355827`*^9, 3.9911510841149273`*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"87479363-ee32-ef45-9e98-4f8b581b5c39"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.36`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870336311647467*^9, 3.870623660715062*^9, 
  3.991147121623581*^9, 3.991147515600069*^9, 3.991150761738022*^9, 
  3.9911509198355827`*^9, 3.9911510841149273`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"3d2e0572-1453-3b46-9980-c2805ba6fdcd"],

Cell[BoxData["0.4638456080137611`"], "Output",
 CellChangeTimes->{3.870336311647467*^9, 3.870623660715062*^9, 
  3.991147121623581*^9, 3.991147515600069*^9, 3.991150761738022*^9, 
  3.9911509198355827`*^9, 3.991151084158802*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"d2fe0cfe-cd1b-ca49-955d-29728a851606"],

Cell[BoxData["0.04907218731323337`"], "Output",
 CellChangeTimes->{3.870336311647467*^9, 3.870623660715062*^9, 
  3.991147121623581*^9, 3.991147515600069*^9, 3.991150761738022*^9, 
  3.9911509198355827`*^9, 3.991151084184763*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d6303db0-c2ac-6948-8d59-8937e844fee2"],

Cell[BoxData["\<\"Theta 1 Total\"\>"], "Print",
 CellChangeTimes->{3.991147121710531*^9, 3.991147515597973*^9, 
  3.991150761731083*^9, 3.9911509198355827`*^9, 3.991151084184763*^9},
 CellLabel->
  "During evaluation of \
In[48]:=",ExpressionUUID->"adc212e3-f7f9-4b46-8575-3fd72bd1605c"],

Cell[BoxData["0.5129177953269946`"], "Output",
 CellChangeTimes->{3.870336311647467*^9, 3.870623660715062*^9, 
  3.991147121623581*^9, 3.991147515600069*^9, 3.991150761738022*^9, 
  3.9911509198355827`*^9, 3.991151084187845*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"d17ead59-68c7-224e-986c-8f45a6f5c0c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<Theta 2\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"R2", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.36", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      RowBox[{"0.07", "<=", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", "  ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.71", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
      " ", 
      RowBox[{"0.07", "\[LessEqual]", "x3", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x2", ",", 
         RowBox[{"0.64", "-", "x1", "-", "x2"}]}], "]"}]}], ",", " ", 
      RowBox[{"0.07", "\[LessEqual]", "x4", "\[LessEqual]", " ", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S2", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", "x2"}], "*", 
     RowBox[{"1", "/", "x3"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x4", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{"0.6", ",", 
       RowBox[{"x4", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}]}],
       "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
     "R2"}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, 3.870275294400606*^9, {
   3.870275559218687*^9, 3.870275561672306*^9}, {3.870275594899725*^9, 
   3.870275628462844*^9}, {3.870275721699251*^9, 3.870275824981086*^9}, {
   3.870275868210653*^9, 3.8702758855693235`*^9}, {3.870331735775818*^9, 
   3.870331736466608*^9}, {3.991147171486803*^9, 3.991147203598486*^9}, {
   3.991147317107668*^9, 3.9911473205968227`*^9}, {3.991147399301132*^9, 
   3.9911474021849537`*^9}, {3.991147493105383*^9, 3.9911474999073353`*^9}, {
   3.9911510722601013`*^9, 3.9911510769745293`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"b82db4b7-2951-40f1-810d-f2baa341e1de"],

Cell[BoxData["\<\"Theta 2\"\>"], "Print",
 CellChangeTimes->{3.991147351107252*^9, 3.991147404163412*^9, 
  3.991147520361042*^9, 3.9911507671048794`*^9, 3.991150919935465*^9, 
  3.9911510842446747`*^9},
 CellLabel->
  "During evaluation of \
In[55]:=",ExpressionUUID->"040d2a78-508f-5a4b-8eae-53d27eeef880"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.36`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.64`", "\[VeryThinSpace]", "-", "x1", "-", "x2"}], ",", 
       "x2"}], "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8703363060790157`*^9, 3.870623661295432*^9, 
  3.99114734768944*^9, 3.991147404163412*^9, 3.991147520361042*^9, 
  3.9911507671081314`*^9, 3.991150919935465*^9, 3.9911510842446747`*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"aa2ef685-66c6-2347-a5f5-e5b52fe08394"],

Cell[BoxData["0.07807963940146076`"], "Output",
 CellChangeTimes->{3.8703363060790157`*^9, 3.870623661295432*^9, 
  3.99114734768944*^9, 3.991147404163412*^9, 3.991147520361042*^9, 
  3.9911507671081314`*^9, 3.991150919935465*^9, 3.991151086436678*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"e02eac60-17e9-294c-99f1-808fc0be122c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", "\"\<Theta 3\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"R3", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.07", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.71", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", "x2",
        "\[LessEqual]", "x1"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S3", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x2", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R3"}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.829646258902894*^9, 3.8296462595696545`*^9}, {
   3.829664010046178*^9, 3.829664030345949*^9}, {3.829664126626069*^9, 
   3.829664129636272*^9}, {3.8296641695665374`*^9, 3.8296642098609548`*^9}, {
   3.8296642466661577`*^9, 3.8296642786061234`*^9}, {3.829664913616317*^9, 
   3.8296649543561296`*^9}, {3.8296650720262985`*^9, 3.829665104316214*^9}, {
   3.8296651920164165`*^9, 3.8296652265415006`*^9}, {3.829665629166701*^9, 
   3.829665678006467*^9}, {3.829666513856639*^9, 3.8296665420270667`*^9}, {
   3.8296665862966123`*^9, 3.8296666045466576`*^9}, {3.829667022476529*^9, 
   3.8296670666568394`*^9}, {3.8296671708866987`*^9, 3.829667215726664*^9}, {
   3.829667401256679*^9, 3.8296674316066513`*^9}, {3.843212550249282*^9, 
   3.8432126362573576`*^9}, {3.843497077139025*^9, 3.84349713840879*^9}, {
   3.843497185108862*^9, 3.8434972005697803`*^9}, {3.843497235818463*^9, 
   3.8434972580987463`*^9}, {3.843497363758402*^9, 3.8434973813786373`*^9}, {
   3.843497758828317*^9, 3.843497773388193*^9}, {3.8434978402182665`*^9, 
   3.843497922268101*^9}, {3.8434980316879463`*^9, 3.843498075317895*^9}, {
   3.843498121797537*^9, 3.8434981873277497`*^9}, {3.843498221718163*^9, 
   3.8434982240580034`*^9}, {3.8434982836476507`*^9, 3.843498311187546*^9}, 
   3.8434983566974897`*^9, {3.843498558807432*^9, 3.8434985643771877`*^9}, {
   3.8434986858671846`*^9, 3.843498695617284*^9}, {3.843537509633422*^9, 
   3.8435375354366703`*^9}, {3.843537572279497*^9, 3.8435376473418584`*^9}, {
   3.8435377004678297`*^9, 3.8435377007183104`*^9}, {3.8435377722136016`*^9, 
   3.8435377772075543`*^9}, {3.843537826778609*^9, 3.843537828131441*^9}, {
   3.8435383566653423`*^9, 3.843538360923201*^9}, {3.8435408206290326`*^9, 
   3.84354093041757*^9}, {3.84354111334652*^9, 3.8435411223468885`*^9}, {
   3.843541167308382*^9, 3.843541170036545*^9}, {3.8435413936565294`*^9, 
   3.8435414329081974`*^9}, {3.8435586087802525`*^9, 
   3.8435586681842823`*^9}, {3.8435636360074434`*^9, 3.843563643127386*^9}, {
   3.843580427109728*^9, 3.8435805146061*^9}, {3.843580611653678*^9, 
   3.8435806287302523`*^9}, {3.843585980587145*^9, 3.843585981152133*^9}, {
   3.8435861961770124`*^9, 3.8435862597185564`*^9}, {3.8435863740903397`*^9, 
   3.8435864208082657`*^9}, {3.84358652612169*^9, 3.8435865405389833`*^9}, {
   3.843587093872922*^9, 3.8435871423001833`*^9}, {3.8436209163292456`*^9, 
   3.843620944233966*^9}, {3.8436209766741514`*^9, 3.8436210217993937`*^9}, {
   3.8436210530442834`*^9, 3.8436210649940176`*^9}, {3.8436210968643513`*^9, 
   3.8436211234741974`*^9}, {3.843621246299073*^9, 3.8436212485939174`*^9}, {
   3.8436212804840307`*^9, 3.843621341334359*^9}, {3.8436214631538057`*^9, 
   3.8436214635936637`*^9}, 3.843716637100191*^9, {3.843716673370098*^9, 
   3.8437167616700096`*^9}, {3.843716839799859*^9, 3.8437168591600657`*^9}, {
   3.843716893419565*^9, 3.8437168988098173`*^9}, {3.8437169624895067`*^9, 
   3.843717059844857*^9}, {3.843717139869867*^9, 3.8437171412398443`*^9}, {
   3.843717189068513*^9, 3.843717195819511*^9}, {3.843717466909134*^9, 
   3.843717477309456*^9}, {3.8437179057392397`*^9, 3.843717936244228*^9}, {
   3.843717977768896*^9, 3.8437179831137414`*^9}, {3.8437180223191233`*^9, 
   3.8437180305189857`*^9}, {3.843719138527953*^9, 3.8437191813679056`*^9}, {
   3.843719230102579*^9, 3.8437192714877343`*^9}, {3.8437197426572533`*^9, 
   3.8437197552572813`*^9}, {3.843719803217491*^9, 3.8437198075774393`*^9}, {
   3.84372197498452*^9, 3.8437219935949945`*^9}, {3.84372236569423*^9, 
   3.843722438359132*^9}, {3.843799062766712*^9, 3.843799111695363*^9}, {
   3.843799189315367*^9, 3.8437992085898943`*^9}, {3.843799239634863*^9, 
   3.843799348570168*^9}, {3.843799389419837*^9, 3.843799389964793*^9}, {
   3.8438351430018234`*^9, 3.843835194709078*^9}, {3.84383524988544*^9, 
   3.8438353148653727`*^9}, {3.8438356216839905`*^9, 
   3.8438356827849674`*^9}, {3.84383572637694*^9, 3.8438357403342533`*^9}, {
   3.8438358359859686`*^9, 3.8438358457129745`*^9}, {3.843835897121191*^9, 
   3.843835923087505*^9}, {3.843837163608796*^9, 3.8438371960113115`*^9}, {
   3.843837263439354*^9, 3.8438372924934096`*^9}, {3.8438373479694085`*^9, 
   3.84383735751116*^9}, {3.84383740355525*^9, 3.8438374086471977`*^9}, 
   3.843837452666621*^9, {3.843837650433953*^9, 3.843837652883427*^9}, {
   3.843841469855778*^9, 3.8438414724725294`*^9}, {3.843841512859059*^9, 
   3.843841669786751*^9}, {3.8439323636484394`*^9, 3.8439324538185763`*^9}, {
   3.8439325105846305`*^9, 3.8439326008484316`*^9}, {3.843932650113582*^9, 
   3.8439327098309784`*^9}, {3.8439340535938287`*^9, 
   3.8439340874473433`*^9}, {3.8439342566688375`*^9, 3.843934261498761*^9}, {
   3.8439345486012115`*^9, 3.843934622920148*^9}, {3.8439354852333474`*^9, 
   3.843935496801572*^9}, {3.8439376013102865`*^9, 3.843937614969326*^9}, {
   3.8439376707659993`*^9, 3.8439377302999616`*^9}, {3.843938243903947*^9, 
   3.8439382536296935`*^9}, {3.843938312627723*^9, 3.843938332216666*^9}, {
   3.84393836746647*^9, 3.843938368710963*^9}, {3.843938563972885*^9, 
   3.8439386316877737`*^9}, {3.843938692762907*^9, 3.8439386955103807`*^9}, 
   3.844269140346684*^9, {3.8442691710165443`*^9, 3.8442691737464304`*^9}, {
   3.844269206496726*^9, 3.844269208266466*^9}, {3.8442694078966565`*^9, 
   3.844269448296591*^9}, {3.844269795581312*^9, 3.8442697962665505`*^9}, {
   3.8442700708064795`*^9, 3.8442700711366987`*^9}, {3.844270111526582*^9, 
   3.844270112606502*^9}, {3.8442701465165424`*^9, 3.844270247386318*^9}, {
   3.8442726829860854`*^9, 3.8442726832358255`*^9}, {3.8442727214010506`*^9, 
   3.8442727632158537`*^9}, {3.844275859135268*^9, 3.8442758877154627`*^9}, {
   3.84427684712549*^9, 3.844276857885043*^9}, {3.8442768999753575`*^9, 
   3.8442769121698155`*^9}, {3.844276951265107*^9, 3.8442769800852156`*^9}, {
   3.844277062035336*^9, 3.8442770734504347`*^9}, {3.8443179522542005`*^9, 
   3.8443180549840364`*^9}, {3.844318161024293*^9, 3.8443182392190933`*^9}, {
   3.84431835898444*^9, 3.8443183897342124`*^9}, {3.8443185298641443`*^9, 
   3.8443185564543533`*^9}, {3.8443188138188753`*^9, 
   3.8443188141189623`*^9}, {3.844318865109602*^9, 3.8443188655592775`*^9}, {
   3.844318922646891*^9, 3.844318955614519*^9}, {3.844319009973899*^9, 
   3.8443190344543715`*^9}, {3.8443237702469883`*^9, 3.844323772013197*^9}, {
   3.8443239502670217`*^9, 3.8443240004470425`*^9}, {3.844326485346777*^9, 
   3.844326517726593*^9}, {3.84432838116636*^9, 3.8443283929561815`*^9}, {
   3.844328432141451*^9, 3.8443284427360287`*^9}, {3.844328498235997*^9, 
   3.844328516756245*^9}, {3.844328587926446*^9, 3.8443285963960896`*^9}, {
   3.8443286309560027`*^9, 3.844328631088876*^9}, {3.8443526660169697`*^9, 
   3.8443527019270797`*^9}, {3.844360726255367*^9, 3.8443607284658003`*^9}, {
   3.8443609975554914`*^9, 3.8443610047555065`*^9}, {3.844361089914089*^9, 
   3.844361138685151*^9}, {3.8443646754674344`*^9, 3.844364678384967*^9}, {
   3.8443647187897205`*^9, 3.8443647260545864`*^9}, {3.844397952597268*^9, 
   3.8443980017203636`*^9}, {3.84439804297781*^9, 3.8443980997569094`*^9}, {
   3.8443984867015862`*^9, 3.8443985283525453`*^9}, {3.84439859130748*^9, 
   3.8443985917271247`*^9}, {3.84439862606642*^9, 3.8443986731572456`*^9}, {
   3.8443991863362937`*^9, 3.844399241221986*^9}, {3.8443995331766148`*^9, 
   3.844399570698326*^9}, {3.844399617409089*^9, 3.844399617672164*^9}, {
   3.844400699863841*^9, 3.844400706126178*^9}, {3.8447122154536905`*^9, 
   3.8447122771085234`*^9}, {3.844712354728859*^9, 3.8447123601137304`*^9}, {
   3.844712707953518*^9, 3.8447127239337225`*^9}, {3.844713023803915*^9, 
   3.8447130355036554`*^9}, {3.8447130691836834`*^9, 3.844713072993442*^9}, {
   3.844715221758936*^9, 3.8447152224070168`*^9}, {3.8447153370089808`*^9, 
   3.8447153375806756`*^9}, {3.844976923263057*^9, 3.8449769675676765`*^9}, {
   3.844977011838305*^9, 3.84497703584908*^9}, {3.844977096421571*^9, 
   3.844977147421789*^9}, {3.84497718091065*^9, 3.8449772245800114`*^9}, {
   3.8449772569486217`*^9, 3.8449772570553927`*^9}, {3.8449777295627875`*^9, 
   3.8449777612328987`*^9}, {3.8449778054410305`*^9, 
   3.8449778117988358`*^9}, {3.845055467136381*^9, 3.8450555091633005`*^9}, {
   3.8450555411947336`*^9, 3.8450558671978664`*^9}, {3.84505590056608*^9, 
   3.845056068921482*^9}, {3.8450563179754653`*^9, 3.845056358850642*^9}, {
   3.8450564078040857`*^9, 3.845056519532863*^9}, {3.8450566394866095`*^9, 
   3.845056690424525*^9}, {3.845062491423561*^9, 3.8450625178816204`*^9}, {
   3.8450625895741425`*^9, 3.8450626160896354`*^9}, {3.8450655957920055`*^9, 
   3.8450656231117125`*^9}, {3.845066130940319*^9, 3.845066181860073*^9}, {
   3.8450887507340436`*^9, 3.845088801602091*^9}, {3.8450888655472713`*^9, 
   3.8450889734620647`*^9}, {3.8450890233379717`*^9, 3.845089056137352*^9}, {
   3.845089086162764*^9, 3.8450890866774206`*^9}, {3.8450891229779215`*^9, 
   3.845089131562189*^9}, {3.8450893436060505`*^9, 3.845089380105044*^9}, {
   3.8450898702482176`*^9, 3.845089888863628*^9}, {3.84509005396489*^9, 
   3.845090090630245*^9}, {3.8450907698517056`*^9, 3.8450907853121862`*^9}, {
   3.8450932338772764`*^9, 3.845093278736955*^9}, {3.8450941971200123`*^9, 
   3.845094200753854*^9}, {3.845095166884914*^9, 3.845095230498354*^9}, {
   3.845100379854005*^9, 3.845100391632908*^9}, {3.845104501890747*^9, 
   3.845104502619527*^9}, {3.8451045807697887`*^9, 3.845104598235109*^9}, {
   3.84510467729984*^9, 3.8451046921209717`*^9}, {3.8451047709127636`*^9, 
   3.8451047744908648`*^9}, {3.845104825684779*^9, 3.8451048279430575`*^9}, {
   3.8451146526157975`*^9, 3.845114659653488*^9}, {3.8451170650721507`*^9, 
   3.8451171240952744`*^9}, {3.845117725464512*^9, 3.845117799275062*^9}, {
   3.8451178383212023`*^9, 3.845117852382992*^9}, {3.8451180683608713`*^9, 
   3.845118154855958*^9}, {3.845118619533332*^9, 3.8451186293979187`*^9}, {
   3.8451186659464436`*^9, 3.8451186745155983`*^9}, {3.8451188103043985`*^9, 
   3.8451188235259933`*^9}, {3.845119915783541*^9, 3.8451199433246984`*^9}, {
   3.8451200133942833`*^9, 3.8451200704669065`*^9}, {3.8451201879135933`*^9, 
   3.8451202019729333`*^9}, {3.845120255570726*^9, 3.8451202705596514`*^9}, {
   3.845120335352167*^9, 3.8451203791061363`*^9}, {3.845120459783306*^9, 
   3.845120508301442*^9}, {3.845120651613662*^9, 3.8451206743158855`*^9}, {
   3.8451207481499767`*^9, 3.8451207509418383`*^9}, {3.8451208507115145`*^9, 
   3.8451208513324885`*^9}, {3.845120900608407*^9, 3.8451209181051044`*^9}, {
   3.8451210893205476`*^9, 3.8451211210714192`*^9}, 3.845121165881631*^9, {
   3.8451212928991957`*^9, 3.8451213139679165`*^9}, {3.845121427095977*^9, 
   3.845121450411634*^9}, {3.845121722161164*^9, 3.8451218045548315`*^9}, {
   3.8451218870510902`*^9, 3.8451218895953245`*^9}, {3.845121942269096*^9, 
   3.8451219468543205`*^9}, {3.8451220713456883`*^9, 
   3.8451220941010847`*^9}, {3.8451221470094566`*^9, 
   3.8451221564966497`*^9}, {3.845122252955928*^9, 3.8451222956459827`*^9}, {
   3.845122325709714*^9, 3.845122336621293*^9}, {3.8451224497821913`*^9, 
   3.8451224643226986`*^9}, {3.845122525107691*^9, 3.845122573219937*^9}, {
   3.8451229538887625`*^9, 3.8451229577233067`*^9}, {3.8451230146285577`*^9, 
   3.8451230188658123`*^9}, 3.8451231375257254`*^9, {3.845123207489321*^9, 
   3.84512320983705*^9}, 3.845123490610938*^9, {3.845123561469432*^9, 
   3.845123561747071*^9}, {3.8451237387620173`*^9, 3.8451237468667192`*^9}, {
   3.8451241076950035`*^9, 3.8451242496197767`*^9}, {3.8451242864040394`*^9, 
   3.8451243167988863`*^9}, {3.8451246888511343`*^9, 3.845124701953595*^9}, {
   3.845124746854781*^9, 3.845124819145238*^9}, {3.845124889636351*^9, 
   3.845124903556928*^9}, {3.845124963696273*^9, 3.8451249926157937`*^9}, {
   3.845144852942772*^9, 3.8451448573631325`*^9}, 3.845144899432984*^9, {
   3.845144974902622*^9, 3.845144981677811*^9}, {3.8451450355826263`*^9, 
   3.845145037198038*^9}, {3.8451455373227606`*^9, 3.845145546102866*^9}, 
   3.8451457115328217`*^9, {3.8451809589634027`*^9, 3.8451809707335916`*^9}, {
   3.845186746150776*^9, 3.8451867563006873`*^9}, 3.8451868248808117`*^9, {
   3.8451868658206367`*^9, 3.8451868779206514`*^9}, {3.8451903252197046`*^9, 
   3.8451903495699587`*^9}, {3.845190392999798*^9, 3.845190393349682*^9}, {
   3.845194057680995*^9, 3.845194070972003*^9}, {3.845194151476169*^9, 
   3.845194155122979*^9}, {3.8451967511664057`*^9, 3.8451967688668256`*^9}, {
   3.8452138625534105`*^9, 3.845213920303741*^9}, {3.8452139589987125`*^9, 
   3.845213983293729*^9}, {3.845218645804839*^9, 3.845218668262688*^9}, {
   3.8452187368530073`*^9, 3.8452187445327063`*^9}, {3.845218832683027*^9, 
   3.845218839258097*^9}, {3.84521888671784*^9, 3.845218899782504*^9}, 
   3.845219018677718*^9, {3.845219319912495*^9, 3.8452193245727077`*^9}, {
   3.845227388720468*^9, 3.845227393045892*^9}, {3.845229763490522*^9, 
   3.845229773280461*^9}, {3.8452298290051346`*^9, 3.845229847490263*^9}, 
   3.8452299779904222`*^9, {3.8452304674404116`*^9, 3.845230494680433*^9}, {
   3.845230721250128*^9, 3.8452307232550898`*^9}, {3.8452654560179176`*^9, 
   3.8452655597777085`*^9}, {3.8533562550742207`*^9, 
   3.8533563815728602`*^9}, {3.8533564156322637`*^9, 
   3.8533564609676695`*^9}, {3.853356493550757*^9, 3.853356529304546*^9}, {
   3.8533574618572483`*^9, 3.853357463646966*^9}, {3.8533583293659334`*^9, 
   3.853358345486043*^9}, {3.85965143785609*^9, 3.8596514698365374`*^9}, {
   3.859651605693812*^9, 3.859651605984705*^9}, {3.8596518099811506`*^9, 
   3.859651836961713*^9}, {3.85965194074185*^9, 3.8596519973569565`*^9}, {
   3.859652283507904*^9, 3.8596522933023367`*^9}, {3.8596524702621927`*^9, 
   3.8596525234822464`*^9}, {3.8596534375557756`*^9, 
   3.8596535671276903`*^9}, {3.8596536020443897`*^9, 3.859653602572565*^9}, {
   3.859653771517257*^9, 3.8596537718588457`*^9}, {3.859653846583434*^9, 
   3.859653868373934*^9}, {3.859653906110895*^9, 3.8596539083434267`*^9}, 
   3.859653958593646*^9, {3.859654001993436*^9, 3.859654087933779*^9}, {
   3.859654142933382*^9, 3.8596541431830664`*^9}, {3.8596542621134005`*^9, 
   3.8596542649404125`*^9}, {3.8596543214075756`*^9, 
   3.8596543407014456`*^9}, {3.8596602206999702`*^9, 3.859660224742653*^9}, {
   3.859660284371949*^9, 3.8596602855189867`*^9}, {3.859660442363188*^9, 
   3.8596604426049347`*^9}, {3.859660663472689*^9, 3.859660669160631*^9}, {
   3.859660834459375*^9, 3.859660837050014*^9}, {3.859660912340027*^9, 
   3.8596609440920177`*^9}, 3.8596610072514973`*^9, {3.8596613117190466`*^9, 
   3.859661324021592*^9}, 3.859661369561678*^9, {3.859661415976695*^9, 
   3.8596614988697643`*^9}, {3.859878525460884*^9, 3.8598785685947785`*^9}, {
   3.8598786085568037`*^9, 3.8598786189780436`*^9}, {3.859878720612776*^9, 
   3.859878752642556*^9}, {3.8598788347998734`*^9, 3.859878900107028*^9}, {
   3.8598789319422417`*^9, 3.859878983399215*^9}, {3.8598790536005397`*^9, 
   3.8598790595123806`*^9}, {3.859957037849477*^9, 3.8599571771093864`*^9}, 
   3.8599572338714423`*^9, {3.8599572644169345`*^9, 3.8599573509171057`*^9}, {
   3.8599576651291475`*^9, 3.8599577175419097`*^9}, {3.8599581693783913`*^9, 
   3.859958294649904*^9}, {3.8599593717704935`*^9, 3.8599593794906116`*^9}, {
   3.859959451581504*^9, 3.859959452220128*^9}, {3.8599597172610245`*^9, 
   3.8599597409798975`*^9}, {3.8599598462739153`*^9, 3.859959850191963*^9}, 
   3.8599598895037813`*^9, 3.8599599313059006`*^9, {3.859960036105575*^9, 
   3.8599600370477357`*^9}, {3.859960145775606*^9, 3.859960154818763*^9}, {
   3.8599602474987884`*^9, 3.859960282411371*^9}, 3.860041085215446*^9, 
   3.86004474847602*^9, {3.8600447838867936`*^9, 3.86004482087864*^9}, {
   3.8600451404823895`*^9, 3.8600451427560863`*^9}, {3.8605277882112846`*^9, 
   3.8605278050925274`*^9}, {3.860527892329203*^9, 3.8605279068023777`*^9}, {
   3.860527954783541*^9, 3.8605279650526543`*^9}, {3.8605280557077756`*^9, 
   3.860528074802807*^9}, 3.8605281155046268`*^9, {3.860528165302502*^9, 
   3.860528175987319*^9}, {3.860528221793967*^9, 3.8605282491650968`*^9}, {
   3.8605283944598923`*^9, 3.8605283978573723`*^9}, {3.8605285119159665`*^9, 
   3.8605285253843718`*^9}, {3.8605294280056634`*^9, 3.86052942970665*^9}, {
   3.8605294717646856`*^9, 3.8605294763336635`*^9}, {3.860529885718275*^9, 
   3.8605299137718573`*^9}, 3.860530515306193*^9, {3.860530570742117*^9, 
   3.8605305720730596`*^9}, {3.860530957239892*^9, 3.8605309616694813`*^9}, {
   3.8605316076556683`*^9, 3.860531625226412*^9}, {3.8606534469104843`*^9, 
   3.8606534683501635`*^9}, {3.860654360705761*^9, 3.860654377268117*^9}, 
   3.860654958175049*^9, {3.860655297750774*^9, 3.8606553201105366`*^9}, {
   3.860727781345899*^9, 3.860727797025967*^9}, {3.860728279665143*^9, 
   3.8607282902498026`*^9}, 3.8607283301247864`*^9, 3.860728363867109*^9, {
   3.8607285740827303`*^9, 3.860728579353299*^9}, {3.860732895138239*^9, 
   3.8607329392290497`*^9}, 3.8607329840976377`*^9, {3.86073303404583*^9, 
   3.8607330342602577`*^9}, {3.8607356656263037`*^9, 
   3.8607357127782927`*^9}, {3.860735750228027*^9, 3.860735800598448*^9}, {
   3.860735831382464*^9, 3.8607358626774645`*^9}, {3.860735893758165*^9, 
   3.8607359174548464`*^9}, {3.8607359721122103`*^9, 3.860736000159729*^9}, {
   3.8607360365045443`*^9, 3.8607361749528875`*^9}, 3.86073625582447*^9, 
   3.860736287671012*^9, 3.8607365327161083`*^9, {3.8607367358313627`*^9, 
   3.860736736551629*^9}, {3.860736815556187*^9, 3.8607368173919387`*^9}, {
   3.8607369240150213`*^9, 3.8607369249572177`*^9}, 3.860737055198923*^9, {
   3.8607371160343723`*^9, 3.860737128456362*^9}, 3.8607373830312514`*^9, {
   3.860737576435087*^9, 3.860737586212652*^9}, {3.861632853715617*^9, 
   3.861632970915639*^9}, {3.861633113759081*^9, 3.8616332287584963`*^9}, {
   3.8616332696972094`*^9, 3.8616332891411734`*^9}, {3.8616333301490197`*^9, 
   3.8616333378905087`*^9}, {3.8616334242953725`*^9, 3.8616335970496254`*^9}, 
   3.8616337366901836`*^9, {3.861634479472548*^9, 3.8616345710711794`*^9}, {
   3.8616346229383636`*^9, 3.861634623859599*^9}, {3.8616350824024277`*^9, 
   3.8616350833460426`*^9}, {3.8616352627004375`*^9, 
   3.8616352891005135`*^9}, {3.8616354873242254`*^9, 
   3.8616355353046155`*^9}, {3.861635579677929*^9, 3.861635593429717*^9}, {
   3.8616358988014708`*^9, 3.8616359093981614`*^9}, {3.8616361568929176`*^9, 
   3.8616361585677147`*^9}, {3.861636194437476*^9, 3.8616362155020046`*^9}, {
   3.8616362500427914`*^9, 3.8616362748027153`*^9}, 3.861637130970497*^9, 
   3.8616372390906453`*^9, 3.8616372856205125`*^9, 3.8616373367768707`*^9, {
   3.8616373984194636`*^9, 3.861637402920326*^9}, {3.861637756663109*^9, 
   3.861637783628413*^9}, {3.8616379661423206`*^9, 3.861637966971714*^9}, {
   3.8616381463328867`*^9, 3.86163814951446*^9}, {3.8616381974869795`*^9, 
   3.861638222861183*^9}, {3.8616399344359713`*^9, 3.8616399755743647`*^9}, 
   3.8616400340697064`*^9, 3.861640093596172*^9, 3.861640132097102*^9, {
   3.8616401642836447`*^9, 3.861640165560605*^9}, {3.8616404689299693`*^9, 
   3.8616404750869303`*^9}, {3.861640511118572*^9, 3.861640514663395*^9}, {
   3.861640548097295*^9, 3.8616405517445345`*^9}, {3.861640597274615*^9, 
   3.861640597756523*^9}, {3.861640670557335*^9, 3.861640679912912*^9}, {
   3.861640715917759*^9, 3.86164072176116*^9}, {3.8616407741606684`*^9, 
   3.8616407748456235`*^9}, 3.86164081013146*^9, {3.8616408442002263`*^9, 
   3.861640849180489*^9}, {3.861640886555828*^9, 3.861640888980709*^9}, {
   3.861640958060593*^9, 3.8616409617556887`*^9}, {3.861640992740402*^9, 
   3.8616410079761477`*^9}, {3.8616410875874043`*^9, 
   3.8616410923173065`*^9}, {3.8616411696437435`*^9, 3.8616411749362936`*^9}, 
   3.861641623522135*^9, 3.86164167278393*^9, {3.8616417743973274`*^9, 
   3.8616417768070774`*^9}, {3.8616419993044453`*^9, 3.861642002295581*^9}, {
   3.861642032335867*^9, 3.8616420665933433`*^9}, {3.8616421052892046`*^9, 
   3.8616421114983044`*^9}, {3.861642170059195*^9, 3.8616421767725487`*^9}, {
   3.86164250430717*^9, 3.8616425540296884`*^9}, {3.8616462803263316`*^9, 
   3.8616463174453163`*^9}, {3.861646368928331*^9, 3.861646377421653*^9}, {
   3.8616464241800814`*^9, 3.8616464855297403`*^9}, {3.8616465230096273`*^9, 
   3.8616465314024286`*^9}, {3.86164681035155*^9, 3.8616469158423347`*^9}, {
   3.8616469469328327`*^9, 3.8616469505128293`*^9}, {3.8616469822169724`*^9, 
   3.861647106506096*^9}, {3.861648508530362*^9, 3.861648576693529*^9}, {
   3.8616775848987803`*^9, 3.861677637369645*^9}, {3.861677784282248*^9, 
   3.8616778613290873`*^9}, {3.8616779041999245`*^9, 
   3.8616779400880985`*^9}, {3.861677983447826*^9, 3.861678006220093*^9}, {
   3.861794746053814*^9, 3.861794799115261*^9}, {3.8622170328215976`*^9, 
   3.862217050085215*^9}, {3.8622170896930394`*^9, 3.862217094767915*^9}, {
   3.8622184435028152`*^9, 3.8622185487913938`*^9}, {3.862840061314372*^9, 
   3.8628401290219254`*^9}, {3.8628401680519404`*^9, 
   3.8628401838920183`*^9}, {3.862853323191826*^9, 3.8628533355736246`*^9}, {
   3.8628533897835445`*^9, 3.8628534424018993`*^9}, {3.862854280571519*^9, 
   3.862854320673479*^9}, {3.862919342552884*^9, 3.8629193517317305`*^9}, {
   3.8629194047984443`*^9, 3.8629194405645328`*^9}, {3.8678600115085554`*^9, 
   3.867860036786816*^9}, {3.867860181526498*^9, 3.867860216498974*^9}, {
   3.8678602818928485`*^9, 3.8678602916700363`*^9}, {3.86786207028831*^9, 
   3.8678620977547827`*^9}, {3.867862742417062*^9, 3.867862790236168*^9}, {
   3.867862840888764*^9, 3.867862847555913*^9}, {3.867862899154437*^9, 
   3.867862899268202*^9}, {3.8678629779675846`*^9, 3.8678629798560247`*^9}, {
   3.8678630217571325`*^9, 3.867863072733686*^9}, {3.867864418513441*^9, 
   3.8678644186444016`*^9}, {3.8678644860280857`*^9, 
   3.8678644905171022`*^9}, {3.8678645614814253`*^9, 3.867864583475709*^9}, {
   3.870167786138968*^9, 3.870167905392907*^9}, 3.8701679360291786`*^9, {
   3.870168001367405*^9, 3.8701681156612644`*^9}, {3.870168153610071*^9, 
   3.870168190578659*^9}, {3.8701682301363964`*^9, 3.870168236328458*^9}, {
   3.8701683283603935`*^9, 3.870168346778547*^9}, {3.8701689644520144`*^9, 
   3.870169013954664*^9}, {3.8701695421841345`*^9, 3.8701695565464907`*^9}, {
   3.8701835027117715`*^9, 3.8701835231601934`*^9}, {3.8701835617654753`*^9, 
   3.8701836485208936`*^9}, {3.87018369463225*^9, 3.8701837181224747`*^9}, {
   3.8701837551170473`*^9, 3.8701837756908903`*^9}, {3.8701838283826294`*^9, 
   3.8701838417611856`*^9}, {3.8701847565036535`*^9, 
   3.8701848031841974`*^9}, {3.8702417501016073`*^9, 
   3.8702417716814804`*^9}, {3.8702418249273396`*^9, 3.8702418303344345`*^9}, 
   3.8702455958186474`*^9, {3.870245647893985*^9, 3.8702456666090403`*^9}, {
   3.8702457493791585`*^9, 3.8702457871532693`*^9}, {3.8702458213833017`*^9, 
   3.870245878142866*^9}, {3.870247788738106*^9, 3.870247805411872*^9}, 
   3.870248043872798*^9, {3.8702744747198067`*^9, 3.870274539382174*^9}, {
   3.8702745771498327`*^9, 3.8702745992345347`*^9}, {3.8702746301025066`*^9, 
   3.8702746858521633`*^9}, {3.8702749803521657`*^9, 3.870275005801735*^9}, {
   3.870275064129243*^9, 3.8702751062470794`*^9}, {3.870275294400606*^9, 
   3.870275341181837*^9}, {3.8702754023240986`*^9, 3.870275422507802*^9}, {
   3.8702755025583873`*^9, 3.8702755051102676`*^9}, {3.8703316706301627`*^9, 
   3.8703316874561644`*^9}, {3.870331741218502*^9, 3.870331743081008*^9}, {
   3.8706839177015743`*^9, 3.8706839603751388`*^9}, {3.9911474838913784`*^9, 
   3.9911474884048424`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"51984b3b-ddc1-4caa-8f5e-9cf9b378a6c8"],

Cell[BoxData["\<\"Theta 3\"\>"], "Print",
 CellChangeTimes->{3.99114752741811*^9, 3.991150780457863*^9, 
  3.991150922149538*^9, 3.991151086455002*^9},
 CellLabel->
  "During evaluation of \
In[58]:=",ExpressionUUID->"e4210605-5f76-0c45-afe0-f7cdd6028b5f"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.07`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", "x1"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{{3.8706839556687155`*^9, 3.8706839618211346`*^9}, 
   3.9911475274211483`*^9, 3.991150780457863*^9, 3.9911509221559772`*^9, 
   3.991151086455002*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"b5163407-1ea5-b94e-b2f6-3b003546977f"],

Cell[BoxData["0.0795543683287078`"], "Output",
 CellChangeTimes->{{3.8706839556687155`*^9, 3.8706839618211346`*^9}, 
   3.9911475274211483`*^9, 3.991150780457863*^9, 3.9911509221559772`*^9, 
   3.9911510864849586`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"d04cb7a6-16ce-624a-9dfb-a26edd72e882"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta 4\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R41", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.22", "\[LessEqual]", "x1", "\[LessEqual]", "0.29"}], ",", 
        RowBox[{"0.07", "<=", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.71", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
        " ", 
        RowBox[{"0.07", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.07", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.71", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", 
           RowBox[{"0.36", "-", "x1"}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]",
          " ", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S41", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{"0.6", ",", 
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], 
           ")"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R41"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Theta 5\>\"", "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R42", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.07", "\[LessEqual]", "x1", "\[LessEqual]", "0.22"}], ",", 
        RowBox[{"0.07", "<=", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", "  ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.71", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}], ",", 
        " ", 
        RowBox[{"0.07", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], ",", 
        " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.07", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.71", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", " ", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S42", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{"0.6", ",", 
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], 
           ")"}]}]}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R42"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S4", "=", 
    RowBox[{"S41", "+", "S42"}]}]}]}]], "Input",
 CellChangeTimes->{{3.870276004269918*^9, 3.870276044969929*^9}, {
   3.870276080406969*^9, 3.8702760929222975`*^9}, {3.870276126997121*^9, 
   3.8702761403754263`*^9}, {3.870276255938448*^9, 3.8702762573790903`*^9}, {
   3.8702764972139196`*^9, 3.870276527664295*^9}, {3.870276653491102*^9, 
   3.8702767024163446`*^9}, {3.8702767742563896`*^9, 
   3.8702767914103575`*^9}, {3.870276829506568*^9, 3.870276838758731*^9}, {
   3.8702771749487963`*^9, 3.870277175178966*^9}, {3.8702782819839354`*^9, 
   3.87027828214977*^9}, {3.8702784108329806`*^9, 3.8702784184642725`*^9}, {
   3.8702785938963833`*^9, 3.8702786124565015`*^9}, {3.8702798377530584`*^9, 
   3.8702798642866864`*^9}, {3.870280032178467*^9, 3.870280032299013*^9}, 
   3.8702800628546033`*^9, {3.8702801390630493`*^9, 3.870280188486023*^9}, {
   3.8703299333668985`*^9, 3.8703299667584867`*^9}, 3.8703300140226135`*^9, {
   3.870331806587752*^9, 3.870331807177492*^9}, {3.8703318629275274`*^9, 
   3.870331881850183*^9}, 3.8703319212981052`*^9, {3.8703322916693897`*^9, 
   3.8703323036509733`*^9}, {3.870333160669317*^9, 3.870333194877987*^9}, {
   3.870333238348896*^9, 3.870333284980449*^9}, {3.991150792348448*^9, 
   3.991150801446247*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"3f3f87f1-e955-4f7b-b77c-8e74445fb11a"],

Cell[BoxData["\<\"Theta 4\"\>"], "Print",
 CellChangeTimes->{3.991150803132456*^9, 3.9911509221955624`*^9, 
  3.9911510864948845`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"20d02237-24ec-344c-b237-5ada8ac7fc9b"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.22`", "\[LessEqual]", "x1", "\[LessEqual]", "0.29`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.07`", ",", 
       RowBox[{"0.36`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.71`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870336285210575*^9, 3.8706236627554355`*^9, 
  3.991150803132456*^9, 3.9911509221955624`*^9, 3.991151086496895*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"2d923072-7819-c44b-9cfe-5abb0d5b60f8"],

Cell[BoxData["0.11151712485081773`"], "Output",
 CellChangeTimes->{3.870336285210575*^9, 3.8706236627554355`*^9, 
  3.991150803132456*^9, 3.9911509221955624`*^9, 3.9911511066962585`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"b13ae92f-c179-854c-8460-c950b06f7452"],

Cell[BoxData["\<\"Theta 5\"\>"], "Print",
 CellChangeTimes->{3.991150803132456*^9, 3.9911509221955624`*^9, 
  3.9911511066962585`*^9},
 CellLabel->
  "During evaluation of \
In[61]:=",ExpressionUUID->"0123ee41-7442-eb41-859d-c34059acd345"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.07`", "\[LessEqual]", "x1", "\[LessEqual]", "0.22`"}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.71`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       "x1"}], "]"}]}], "&&", 
    RowBox[{"0.07`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.07`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.71`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870336285210575*^9, 3.8706236627554355`*^9, 
  3.991150803132456*^9, 3.9911509221955624`*^9, 3.9911511066962585`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"f6c273ad-ee96-d44f-8de0-6df3f4443a6c"],

Cell[BoxData["0.06230691007727536`"], "Output",
 CellChangeTimes->{3.870336285210575*^9, 3.8706236627554355`*^9, 
  3.991150803132456*^9, 3.9911509221955624`*^9, 3.9911511192525864`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"31659cdd-841e-8142-9350-8a4e273bb293"],

Cell[BoxData["0.1738240349280931`"], "Output",
 CellChangeTimes->{3.870336285210575*^9, 3.8706236627554355`*^9, 
  3.991150803132456*^9, 3.9911509221955624`*^9, 3.9911511192571526`*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"a4003db6-5d68-7341-a6ed-5a17f17223f8"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8703319760202217`*^9, 3.8703319760222445`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"d6d6eb2c-a171-4589-931a-dc9905e6a32c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 6\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S5", " ", "=", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.29", "/", "0.18"}], "]"}], "*", 
    RowBox[{"Log", "[", 
     RowBox[{"0.29", "/", "0.145"}], "]"}], "*", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.145", "/", "0.07"}], "]"}], "^", "4"}], "*", 
    RowBox[{"1", "/", 
     RowBox[{"4", "!"}]}], "*", 
    RowBox[{"1", "/", "0.07"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta 7\>\"", "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S6", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.29", "/", "0.07"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.145", "/", "0.07"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.07"}]}]}]}], "Input",
 CellChangeTimes->{{3.87027689267315*^9, 3.870276934703412*^9}, {
  3.870276995443161*^9, 3.870277000296398*^9}, {3.8703354771762795`*^9, 
  3.8703354996208014`*^9}, {3.8703362186556497`*^9, 3.870336252537422*^9}, {
  3.870623624104767*^9, 3.8706236492844763`*^9}, {3.991150878767849*^9, 
  3.9911509048145695`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"ee8281b7-5683-406d-aa22-9f7e9e309e7b"],

Cell[BoxData["\<\"Theta 6\"\>"], "Print",
 CellChangeTimes->{3.991150955676201*^9, 3.9911511192811623`*^9},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"e8e4d6cf-ca7c-864f-8b16-4c2bba729100"],

Cell[BoxData["0.0553426517185236`"], "Output",
 CellChangeTimes->{3.8703362779114723`*^9, 3.8706236682930217`*^9, 
  3.991150955676201*^9, 3.9911511192826977`*^9},
 CellLabel->"Out[70]=",ExpressionUUID->"4c929107-1d61-554c-8b67-fee8d88424f5"],

Cell[BoxData["\<\"Theta 7\"\>"], "Print",
 CellChangeTimes->{3.991150955676201*^9, 3.9911511192842293`*^9},
 CellLabel->
  "During evaluation of \
In[69]:=",ExpressionUUID->"e18dd9e7-8fab-ea43-84a4-098b193fc7bc"],

Cell[BoxData["0.034657786894348085`"], "Output",
 CellChangeTimes->{3.8703362779114723`*^9, 3.8706236682930217`*^9, 
  3.991150955676201*^9, 3.9911511192842293`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"9410ba9e-ace0-bf4f-9e3b-d61fcd7b5fe5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<THETA TOTAL\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S1", "+", "S2", "+", "S3", "+", "S4", "+", "S5", "+", 
  "S6"}]}], "Input",
 CellChangeTimes->{{3.870623600748005*^9, 3.870623610115427*^9}, {
  3.870623651785261*^9, 3.8706236551534195`*^9}, {3.991150909688055*^9, 
  3.9911509161269894`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"84f352e2-5e22-40cf-baa5-e2a096d389d8"],

Cell[BoxData["\<\"THETA TOTAL\"\>"], "Print",
 CellChangeTimes->{3.9911509556807613`*^9, 3.991151119300476*^9},
 CellLabel->
  "During evaluation of \
In[73]:=",ExpressionUUID->"d3cbf516-c1a9-0140-a5d7-6e09fa8fee70"],

Cell[BoxData["0.9343762765981278`"], "Output",
 CellChangeTimes->{3.870623668313235*^9, 3.9911509556827908`*^9, 
  3.991151119304098*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"e0243ec4-d9b1-7648-817c-318d2ce8c5af"]
}, Open  ]]
},
Evaluator->"Kernel 3",
WindowSize->{607.5, 574},
WindowMargins->{{-5, Automatic}, {Automatic, 0}},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"15e4b301-5dca-4ab5-8d70-773d7a83b4a4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 26186, 393, 230, "Input",ExpressionUUID->"87799ca7-b0e2-4aba-8385-a8c9e0b7851c"],
Cell[26769, 417, 283, 5, 19, "Print",ExpressionUUID->"831598b9-93d4-a649-8e4c-f6dc7fa6af19"],
Cell[27055, 424, 870, 21, 67, "Output",ExpressionUUID->"87479363-ee32-ef45-9e98-4f8b581b5c39"],
Cell[27928, 447, 721, 16, 42, "Output",ExpressionUUID->"3d2e0572-1453-3b46-9980-c2805ba6fdcd"],
Cell[28652, 465, 307, 4, 28, "Output",ExpressionUUID->"d2fe0cfe-cd1b-ca49-955d-29728a851606"],
Cell[28962, 471, 308, 4, 28, "Output",ExpressionUUID->"d6303db0-c2ac-6948-8d59-8937e844fee2"],
Cell[29273, 477, 287, 5, 19, "Print",ExpressionUUID->"adc212e3-f7f9-4b46-8575-3fd72bd1605c"],
Cell[29563, 484, 307, 4, 28, "Output",ExpressionUUID->"d17ead59-68c7-224e-986c-8f45a6f5c0c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29907, 493, 25433, 365, 128, "Input",ExpressionUUID->"b82db4b7-2951-40f1-810d-f2baa341e1de"],
Cell[55343, 860, 308, 6, 19, "Print",ExpressionUUID->"040d2a78-508f-5a4b-8eae-53d27eeef880"],
Cell[55654, 868, 1294, 31, 101, "Output",ExpressionUUID->"aa2ef685-66c6-2347-a5f5-e5b52fe08394"],
Cell[56951, 901, 331, 4, 28, "Output",ExpressionUUID->"e02eac60-17e9-294c-99f1-808fc0be122c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57319, 910, 24590, 349, 59, "Input",ExpressionUUID->"51984b3b-ddc1-4caa-8f5e-9cf9b378a6c8"],
Cell[81912, 1261, 256, 5, 19, "Print",ExpressionUUID->"e4210605-5f76-0c45-afe0-f7cdd6028b5f"],
Cell[82171, 1268, 678, 16, 42, "Output",ExpressionUUID->"b5163407-1ea5-b94e-b2f6-3b003546977f"],
Cell[82852, 1286, 297, 4, 28, "Output",ExpressionUUID->"d04cb7a6-16ce-624a-9dfb-a26edd72e882"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83186, 1295, 5345, 124, 316, "Input",ExpressionUUID->"3f3f87f1-e955-4f7b-b77c-8e74445fb11a"],
Cell[88534, 1421, 239, 5, 19, "Print",ExpressionUUID->"20d02237-24ec-344c-b237-5ada8ac7fc9b"],
Cell[88776, 1428, 1397, 35, 109, "Output",ExpressionUUID->"2d923072-7819-c44b-9cfe-5abb0d5b60f8"],
Cell[90176, 1465, 265, 3, 28, "Output",ExpressionUUID->"b13ae92f-c179-854c-8460-c950b06f7452"],
Cell[90444, 1470, 239, 5, 19, "Print",ExpressionUUID->"0123ee41-7442-eb41-859d-c34059acd345"],
Cell[90686, 1477, 1336, 34, 126, "Output",ExpressionUUID->"f6c273ad-ee96-d44f-8de0-6df3f4443a6c"],
Cell[92025, 1513, 265, 3, 28, "Output",ExpressionUUID->"31659cdd-841e-8142-9350-8a4e273bb293"],
Cell[92293, 1518, 264, 3, 28, "Output",ExpressionUUID->"a4003db6-5d68-7341-a6ed-5a17f17223f8"]
}, Open  ]],
Cell[92572, 1524, 175, 2, 25, "Input",ExpressionUUID->"d6d6eb2c-a171-4589-931a-dc9905e6a32c"],
Cell[CellGroupData[{
Cell[92772, 1530, 1372, 33, 128, "Input",ExpressionUUID->"ee8281b7-5683-406d-aa22-9f7e9e309e7b"],
Cell[94147, 1565, 212, 4, 19, "Print",ExpressionUUID->"e8e4d6cf-ca7c-864f-8b16-4c2bba729100"],
Cell[94362, 1571, 242, 3, 28, "Output",ExpressionUUID->"4c929107-1d61-554c-8b67-fee8d88424f5"],
Cell[94607, 1576, 212, 4, 19, "Print",ExpressionUUID->"e18dd9e7-8fab-ea43-84a4-098b193fc7bc"],
Cell[94822, 1582, 244, 3, 28, "Output",ExpressionUUID->"9410ba9e-ace0-bf4f-9e3b-d61fcd7b5fe5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95103, 1590, 463, 9, 59, "Input",ExpressionUUID->"84f352e2-5e22-40cf-baa5-e2a096d389d8"],
Cell[95569, 1601, 216, 4, 19, "Print",ExpressionUUID->"d3cbf516-c1a9-0140-a5d7-6e09fa8fee70"],
Cell[95788, 1607, 216, 3, 49, "Output",ExpressionUUID->"e0243ec4-d9b1-7648-817c-318d2ce8c5af"]
}, Open  ]]
}
]
*)



==> anc/Computation_Section_6.3.5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     31039,        716]
NotebookOptionsPosition[     28071,        663]
NotebookOutlinePosition[     28471,        679]
CellTagsIndexPosition[     28428,        676]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"R1", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.475", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.6", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S1", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x2", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1"}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, {3.8706808610939503`*^9, 
   3.870680871178261*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.475`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"0.6`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870686606360195*^9, 3.9911511741628475`*^9, 
  3.9911513088175163`*^9, 3.9911514131731853`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"cffc35c3-aab1-6b45-b9dd-08332115fd46"],

Cell[BoxData["0.16542850726967775`"], "Output",
 CellChangeTimes->{3.870686606360195*^9, 3.9911511741628475`*^9, 
  3.9911513088175163`*^9, 3.9911514132103443`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"982e6c89-d814-c44b-bcbf-9bc7966f6e7d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R2", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.3", "\[LessEqual]", "x1", "\[LessEqual]", "0.4"}], ",", 
      RowBox[{
       RowBox[{"0.6", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S2", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x2", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2"}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.8706810839650917`*^9, 
   3.870681084705884*^9}, {3.991151301587347*^9, 3.9911513050414066`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.3`", "\[LessEqual]", "x1", "\[LessEqual]", "0.4`"}], "&&", 
    RowBox[{
     RowBox[{"0.6`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706866064956284`*^9, 3.9911511744165745`*^9, 
  3.991151308892725*^9, 3.991151413248905*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"8962fd41-7358-0742-a744-90372594704b"],

Cell[BoxData["0.1869426218063649`"], "Output",
 CellChangeTimes->{3.8706866064956284`*^9, 3.9911511744165745`*^9, 
  3.991151308892725*^9, 3.9911514132686844`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"df6531af-d77d-3546-90f1-580933e27dbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"R3", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"0.475", "/", "2"}], "\[LessEqual]", "x1", "\[LessEqual]", 
       "0.385"}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"0.475", "-", "x1"}], ",", "0.14"}], "]"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", " ", 
         RowBox[{"0.525", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R3"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, {3.8706814067631907`*^9, 3.870681448726877*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.2375`", "\[LessEqual]", "x1", "\[LessEqual]", "0.385`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.14`", ",", 
       RowBox[{"0.475`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.525`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706866065855455`*^9, 3.991151174441641*^9, 
  3.9911513089315395`*^9, 3.9911514132765274`*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"d2878436-7c3f-ed4a-be71-24115b8539e5"],

Cell[BoxData["0.301571137388559`"], "Output",
 CellChangeTimes->{3.8706866065855455`*^9, 3.991151174441641*^9, 
  3.9911513089315395`*^9, 3.9911514133010254`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"444167fe-d1fd-514f-b3fd-aaee511e3a32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R4", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.335", "\[LessEqual]", "x1", "\[LessEqual]", "0.4"}], ",", 
        RowBox[{
         RowBox[{"0.475", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{"0.525", "-", "x1"}], ",", "0.14"}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", " ", 
        RowBox[{"0.075", "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S4", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R4"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288807911243`*^9}, {3.870681664738125*^9, 3.870681665058771*^9}, {
   3.8706817075895348`*^9, 3.870681751970914*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"c058e8d6-4cb7-49a7-9917-b6b68ae8eec4"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.335`", "\[LessEqual]", "x1", "\[LessEqual]", "0.4`"}], "&&", 
    RowBox[{
     RowBox[{"0.475`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{"0.14`", ",", 
       RowBox[{"0.525`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}]}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.870686606649372*^9, 3.9911511744697533`*^9, 
  3.9911513089774036`*^9, 3.991151413317505*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"7217fe4c-c2d9-d242-af1c-e8d7f3abdb56"],

Cell[BoxData["0.031209642596009668`"], "Output",
 CellChangeTimes->{3.870686606649372*^9, 3.9911511744697533`*^9, 
  3.9911513089774036`*^9, 3.991151414427622*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"b9e4f273-a276-9f42-8379-8c87c5d7a442"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"R5", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
        RowBox[{"0.075", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{"0.4", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.615", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", " ", 
           RowBox[{"0.475", "-", "x1", "-", "x2"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S5", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R5"}]}], "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R6", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.075", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
        RowBox[{"0.075", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.4", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.075", "<=", "x3", "<=", "x2"}], ",", " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.075", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.615", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}], ",", 
           RowBox[{"0.4", "-", "x1", "-", "x2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S6", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R6"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288395781345`*^9}, {3.870629184199175*^9, 3.870629218829501*^9}, 
   3.870629298121084*^9, {3.8706852973673573`*^9, 3.8706853396868734`*^9}, {
   3.870685380526958*^9, 3.870685383410268*^9}, {3.991151401944586*^9, 
   3.9911514088495655`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"8b97a5c4-24e5-48b4-9e7e-017704774a1e"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.4`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], "]"}]}], 
    "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.475`", "\[VeryThinSpace]", "-", "x1", "-", "x2"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.615`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706860486516914`*^9, 3.870686606970607*^9, 
  3.991151175640127*^9, 3.9911513101306343`*^9, 3.991151414452011*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"596955dc-d3d8-ec4c-b070-760f7f71b3e2"],

Cell[BoxData["0.06990286838919661`"], "Output",
 CellChangeTimes->{3.8706860486516914`*^9, 3.870686606970607*^9, 
  3.991151175640127*^9, 3.9911513101306343`*^9, 3.991151428104063*^9},
 CellLabel->"Out[83]=",ExpressionUUID->"5532f052-0b87-6a4f-a70a-590974a06a8e"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.075`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.4`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], "]"}]}], 
    "&&", 
    RowBox[{"0.075`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.075`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.615`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.4`", "\[VeryThinSpace]", "-", "x1", "-", "x2"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8706860486516914`*^9, 3.870686606970607*^9, 
  3.991151175640127*^9, 3.9911513101306343`*^9, 3.991151428104063*^9},
 CellLabel->"Out[84]=",ExpressionUUID->"dff171d2-0ecd-c649-aaf6-bd37ac10996f"],

Cell[BoxData["0.003979983003737517`"], "Output",
 CellChangeTimes->{3.8706860486516914`*^9, 3.870686606970607*^9, 
  3.991151175640127*^9, 3.9911513101306343`*^9, 3.9911514346003933`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"fb0834d0-978f-4945-aba2-cd7e7adf50df"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.8706854183964005`*^9, 3.870686029395934*^9},
 CellLabel->"In[86]:=",ExpressionUUID->"4de5d4d6-2a5f-45f5-8bd1-a321a5e8afaa"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288395781345`*^9}, {3.870629184199175*^9, 3.870629218829501*^9}, 
   3.870629298121084*^9},
 CellLabel->"In[87]:=",ExpressionUUID->"ab25d3d2-f96b-44b7-943f-486aaf65f641"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"S7A", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.155", "/", "0.075"}], "]"}], "^", "6"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"6", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7B", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.4", "/", "0.155"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.155", "/", "0.075"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S7C", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.4", "/", "0.155"}], "]"}], "^", "2"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.155", "/", "0.075"}], "]"}], "^", "4"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"4", "!"}]}], "*", 
   RowBox[{"1", "/", "0.075"}], "*", 
   RowBox[{"1", "/", "2"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S7", "=", 
   RowBox[{"S7A", "+", "S7B", "+", "S7C"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288395781345`*^9}, {3.870629184199175*^9, 3.8706292010827165`*^9}, {
   3.870629321707519*^9, 3.87062936703817*^9}, {3.8706853879646397`*^9, 
   3.8706854588448668`*^9}, {3.87068638921297*^9, 3.8706864986476183`*^9}, {
   3.8706865344106207`*^9, 3.870686558911007*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"cf5841bd-4fd6-4c7c-a948-16468939f9b0"],

Cell[BoxData["0.002710190673618667`"], "Output",
 CellChangeTimes->{
  3.870686502763192*^9, {3.8706865900792294`*^9, 3.8706866096954083`*^9}, 
   3.99115119849815*^9, 3.991151330362303*^9, 3.991151434616287*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"469695b9-aa6b-ea49-a18c-cca6ac857693"],

Cell[BoxData["0.021236285875607105`"], "Output",
 CellChangeTimes->{
  3.870686502763192*^9, {3.8706865900792294`*^9, 3.8706866096954083`*^9}, 
   3.99115119849815*^9, 3.991151330362303*^9, 3.991151434616287*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"922299a4-369b-684e-b759-d717be553cde"],

Cell[BoxData["0.06933396516162799`"], "Output",
 CellChangeTimes->{
  3.870686502763192*^9, {3.8706865900792294`*^9, 3.8706866096954083`*^9}, 
   3.99115119849815*^9, 3.991151330362303*^9, 3.9911514346246185`*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"6d1ea3c9-09b0-be42-a2b6-bb048cd9f986"],

Cell[BoxData["0.09328044171085376`"], "Output",
 CellChangeTimes->{
  3.870686502763192*^9, {3.8706865900792294`*^9, 3.8706866096954083`*^9}, 
   3.99115119849815*^9, 3.991151330362303*^9, 3.9911514346246185`*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"016d9f7c-7abc-134f-89fe-d0c3a210d615"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S1", "+", "S2", "+", "S3", "+", "S4", "+", "S5", "+", "S6", "+", 
  "S7"}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.870628433912468*^9}, {3.870628774456051*^9, 
   3.8706287870345716`*^9}, {3.8706288318135433`*^9, 
   3.8706288395781345`*^9}, {3.870629184199175*^9, 3.8706292010827165`*^9}, {
   3.870629321707519*^9, 3.87062936703817*^9}, {3.8706853879646397`*^9, 
   3.8706854368019724`*^9}, {3.8706866032888007`*^9, 3.8706866039128637`*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"cee223b0-deb0-47f8-83c6-275c26258ef5"],

Cell[BoxData["0.8523152021643992`"], "Output",
 CellChangeTimes->{3.8706866097146873`*^9, 3.991151198519453*^9, 
  3.991151330362303*^9, 3.9911514346424923`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"8ad8d6fe-8733-9b43-9c24-39dfcc270a6d"]
}, Open  ]]
},
WindowSize->{638, 725.5},
WindowMargins->{{-4.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"18faa8f4-2df5-4c03-bd2a-cd6467044e5a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1884, 44, 47, "Input",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],
Cell[2467, 68, 589, 13, 45, "Output",ExpressionUUID->"cffc35c3-aab1-6b45-b9dd-08332115fd46"],
Cell[3059, 83, 243, 3, 32, "Output",ExpressionUUID->"982e6c89-d814-c44b-bcbf-9bc7966f6e7d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3339, 91, 2068, 46, 66, "Input",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],
Cell[5410, 139, 650, 15, 45, "Output",ExpressionUUID->"8962fd41-7358-0742-a744-90372594704b"],
Cell[6063, 156, 242, 3, 32, "Output",ExpressionUUID->"df6531af-d77d-3546-90f1-580933e27dbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6342, 164, 2196, 50, 123, "Input",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],
Cell[8541, 216, 736, 18, 51, "Output",ExpressionUUID->"d2878436-7c3f-ed4a-be71-24115b8539e5"],
Cell[9280, 236, 241, 3, 32, "Output",ExpressionUUID->"444167fe-d1fd-514f-b3fd-aaee511e3a32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9558, 244, 2684, 58, 142, "Input",ExpressionUUID->"c058e8d6-4cb7-49a7-9917-b6b68ae8eec4"],
Cell[12245, 304, 1037, 24, 74, "Output",ExpressionUUID->"7217fe4c-c2d9-d242-af1c-e8d7f3abdb56"],
Cell[13285, 330, 242, 3, 32, "Output",ExpressionUUID->"b9e4f273-a276-9f42-8379-8c87c5d7a442"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13564, 338, 4801, 112, 275, "Input",ExpressionUUID->"8b97a5c4-24e5-48b4-9e7e-017704774a1e"],
Cell[18368, 452, 1310, 32, 110, "Output",ExpressionUUID->"596955dc-d3d8-ec4c-b070-760f7f71b3e2"],
Cell[19681, 486, 263, 3, 32, "Output",ExpressionUUID->"5532f052-0b87-6a4f-a70a-590974a06a8e"],
Cell[19947, 491, 1323, 32, 110, "Output",ExpressionUUID->"dff171d2-0ecd-c649-aaf6-bd37ac10996f"],
Cell[21273, 525, 266, 3, 32, "Output",ExpressionUUID->"fb0834d0-978f-4945-aba2-cd7e7adf50df"]
}, Open  ]],
Cell[21554, 531, 171, 2, 28, "Input",ExpressionUUID->"4de5d4d6-2a5f-45f5-8bd1-a321a5e8afaa"],
Cell[21728, 535, 1127, 16, 28, "Input",ExpressionUUID->"ab25d3d2-f96b-44b7-943f-486aaf65f641"],
Cell[CellGroupData[{
Cell[22880, 555, 2378, 52, 123, "Input",ExpressionUUID->"cf5841bd-4fd6-4c7c-a948-16468939f9b0"],
Cell[25261, 609, 291, 4, 32, "Output",ExpressionUUID->"469695b9-aa6b-ea49-a18c-cca6ac857693"],
Cell[25555, 615, 291, 4, 32, "Output",ExpressionUUID->"922299a4-369b-684e-b759-d717be553cde"],
Cell[25849, 621, 292, 4, 32, "Output",ExpressionUUID->"6d1ea3c9-09b0-be42-a2b6-bb048cd9f986"],
Cell[26144, 627, 292, 4, 32, "Output",ExpressionUUID->"016d9f7c-7abc-134f-89fe-d0c3a210d615"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26473, 636, 1339, 19, 28, "Input",ExpressionUUID->"cee223b0-deb0-47f8-83c6-275c26258ef5"],
Cell[27815, 657, 240, 3, 51, "Output",ExpressionUUID->"8ad8d6fe-8733-9b43-9c24-39dfcc270a6d"]
}, Open  ]]
}
]
*)



==> anc/Computation_Section_6.3.6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     97304,       2245]
NotebookOptionsPosition[     89635,       2135]
NotebookOutlinePosition[     90035,       2151]
CellTagsIndexPosition[     89992,       2148]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta1 - 1st sum in (6.71)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", " ", 
      RowBox[{
       RowBox[{"0.645", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1A", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x2", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}],
      ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1A"}]}], "]"}]}], 
  " "}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.8706296591312766`*^9, {
   3.870629721914992*^9, 3.870629741747052*^9}, {3.870629773930087*^9, 
   3.870629894706732*^9}, 3.8706299432937446`*^9, {3.870630191760275*^9, 
   3.8706302060561666`*^9}, {3.870662174792653*^9, 3.87066219976235*^9}, {
   3.8706622491630716`*^9, 3.8706622838212395`*^9}, {3.8706645834601784`*^9, 
   3.8706645891373405`*^9}, {3.8706647300195684`*^9, 
   3.8706647307692137`*^9}, {3.8706649525687885`*^9, 
   3.8706649533633623`*^9}, {3.87114209848378*^9, 3.871142108789589*^9}, {
   3.871142532755332*^9, 3.871142571652772*^9}, 3.8711428026679673`*^9, {
   3.9908853314267273`*^9, 3.9908853472588024`*^9}, {3.9908861124637127`*^9, 
   3.990886171035755*^9}, {3.99088635934861*^9, 3.9908863619220467`*^9}, {
   3.991115252659048*^9, 3.991115281904846*^9}, {3.991115605135023*^9, 
   3.9911157040692616`*^9}, 3.9911159658584385`*^9, {3.991151638525963*^9, 
   3.9911516700879345`*^9}},
 CellLabel->
  "In[163]:=",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],

Cell[BoxData["\<\"Theta1 - 1st sum in (6.71)\"\>"], "Print",
 CellChangeTimes->{3.9911517131703415`*^9, 3.9911544964207134`*^9},
 CellLabel->
  "During evaluation of \
In[163]:=",ExpressionUUID->"1b6c9cf9-b169-8f4d-a77c-9268efe9fadf"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{
     RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     FractionBox[
      RowBox[{"1", "-", "x1"}], "2"]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.9911517131703415`*^9, 3.9911544964217186`*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"c5f9e43f-619e-2743-b1a8-811885f4e238"],

Cell[BoxData["0.21932124723895513`"], "Output",
 CellChangeTimes->{3.9911517131703415`*^9, 3.991154496459488*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"3081cec6-34ac-6241-9123-540e7120488b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta2 - 3rd sum in (6.71)\>\"", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "use", " ", "the", " ", "more", " ", "accurate", 
      " ", "estimate", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "u"}], " ", "if", " ", "1"}], "<", "u", "<", "2"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"log", 
           RowBox[{"(", 
            RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", "u"}], " ", "if", 
       " ", "2"}], "<", "u", "<", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}], " ", "if", " ", "u"}], ">", 
     "3."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Here", " ", "u"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", 
      RowBox[{"x2", ".", " ", "Note"}]}], " ", "the", " ", 
     RowBox[{"following", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{"1", "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "2", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"3", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", " ", "x2", ">", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"log", 
        RowBox[{"(", 
         RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{"2", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "3", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"3", "x2"}], "<", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"4", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", "  ", "x2", ">", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}], " ", "and", " ", 
            "x2"}], "<", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}]}]}], ":", " ", 
    RowBox[{"3", "<", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], " ", "<", 
     RowBox[{"--", 
      RowBox[{">", " ", 
       RowBox[{"4", "x2"}], "<", 
       RowBox[{"1", "-", "x1"}], "  ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", "x2", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}]}]}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "split", " ", "the", " ", "integration", " ", "region", " ", 
    "into", " ", "three", " ", "parts", " ", 
    RowBox[{"accordingly", "."}]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1Ba", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.48"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1Ba", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1Ba"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1Bb", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.48"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.1", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1Bb", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "-", 
          "1"}], "]"}]}], ")"}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1Bb"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1Bc", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.48"}], ",", 
      " ", 
      RowBox[{"0.1", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1Bc", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R1Bc"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<Theta2 Total\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S1B", "=", 
   RowBox[{"S1Ba", "+", "S1Bb", "+", "S1Bc"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.8706296591312766`*^9, {
   3.870629721914992*^9, 3.870629741747052*^9}, {3.870629773930087*^9, 
   3.870629894706732*^9}, 3.8706299432937446`*^9, {3.870630191760275*^9, 
   3.8706302060561666`*^9}, {3.870662174792653*^9, 3.87066219976235*^9}, {
   3.8706622491630716`*^9, 3.8706622838212395`*^9}, {3.8706645834601784`*^9, 
   3.8706645891373405`*^9}, {3.8706647300195684`*^9, 
   3.8706647307692137`*^9}, {3.8706649525687885`*^9, 
   3.8706649533633623`*^9}, {3.87114209848378*^9, 3.871142108789589*^9}, {
   3.871142532755332*^9, 3.871142571652772*^9}, 3.8711428026679673`*^9, {
   3.9908853314267273`*^9, 3.9908853472588024`*^9}, {3.9908861124637127`*^9, 
   3.990886171035755*^9}, {3.99088635934861*^9, 3.9908863619220467`*^9}, {
   3.991115252659048*^9, 3.991115281904846*^9}, {3.991115605135023*^9, 
   3.9911157040692616`*^9}, 3.9911159658584385`*^9, {3.991151638525963*^9, 
   3.9911516479165382`*^9}, {3.9911517284911785`*^9, 
   3.9911517313211994`*^9}, {3.991151767677248*^9, 3.9911517911144066`*^9}, {
   3.991151885801239*^9, 3.991151902336937*^9}, {3.9911522278391*^9, 
   3.9911522294494553`*^9}},
 CellLabel->
  "In[166]:=",ExpressionUUID->"8b8f6614-4e93-5042-aef6-5ea5720bf059"],

Cell[BoxData["\<\"Theta2 - 3rd sum in (6.71)\"\>"], "Print",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544964943905`*^9},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"c4af3d2a-603c-e845-a2b7-38c73f78f9b8"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.48`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.1`", ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544964943905`*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"aa86eb61-ff6b-bc41-9d33-91a83fbf71c5"],

Cell[BoxData["0.`"], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544964943905`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"247accc8-0df0-e642-a48f-3d52337accc2"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.48`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.1`", ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544964943905`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"e25aa9e1-d1c7-f043-897f-12879290dd54"],

Cell[BoxData["0.009064737774121001`"], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544964943905`*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"01bd48fd-e365-634c-a5c1-895218732123"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.48`"}], "&&", 
    RowBox[{"0.1`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.99115449650193*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"d68f1e96-a03a-3e4d-a275-1466f5c78ae2"],

Cell[BoxData["0.15730715724989125`"], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544965029507`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"905c5d50-63d9-e542-841e-23a3ffe0e490"],

Cell[BoxData["\<\"Theta2 Total\"\>"], "Print",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544965029507`*^9},
 CellLabel->
  "During evaluation of \
In[166]:=",ExpressionUUID->"9585b4b5-8700-9045-8300-d0e6a86fb583"],

Cell[BoxData["0.16637189502401226`"], "Output",
 CellChangeTimes->{3.9911519064311295`*^9, 3.9911522309296265`*^9, 
  3.9911544965029507`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"0f76f56b-a2a3-634e-aba6-6a0394b209de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta3 - 1st sum in (6.72)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R1C", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.42", "\[LessEqual]", "x1", "\[LessEqual]", "0.5"}], ",", 
      RowBox[{"0.065", "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", "0.1"}], "]"}]}], ",", 
      RowBox[{"0.065", "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{"0.065", "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S1C", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", "x2"}], "*", 
     RowBox[{"1", "/", "x3"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x4", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x4", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], ",",
        "0.6"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
     "R1C"}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.8706296591312766`*^9, {
   3.870629721914992*^9, 3.870629741747052*^9}, {3.870629773930087*^9, 
   3.870629894706732*^9}, 3.8706299432937446`*^9, {3.870630191760275*^9, 
   3.8706302060561666`*^9}, {3.870662174792653*^9, 3.87066219976235*^9}, {
   3.8706622491630716`*^9, 3.8706622838212395`*^9}, {3.8706645834601784`*^9, 
   3.8706645891373405`*^9}, {3.8706647300195684`*^9, 
   3.8706647307692137`*^9}, {3.8706649525687885`*^9, 
   3.8706649533633623`*^9}, {3.87114209848378*^9, 3.871142108789589*^9}, {
   3.871142532755332*^9, 3.871142571652772*^9}, 3.8711428026679673`*^9, {
   3.9908853314267273`*^9, 3.9908853472588024`*^9}, {3.9908861124637127`*^9, 
   3.990886171035755*^9}, {3.99088635934861*^9, 3.9908863619220467`*^9}, {
   3.991115252659048*^9, 3.991115281904846*^9}, {3.991115605135023*^9, 
   3.9911157040692616`*^9}, 3.9911159658584385`*^9, {3.991151638525963*^9, 
   3.9911516479165382`*^9}, {3.9911517284911785`*^9, 
   3.9911517313211994`*^9}, {3.991151767677248*^9, 3.9911517911144066`*^9}, {
   3.991151885801239*^9, 3.9911518897904263`*^9}, {3.9911522908791504`*^9, 
   3.991152294280304*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"68e2f661-4162-4e47-92f1-a6cd22dd3cce"],

Cell[BoxData["\<\"Theta3 - 1st sum in (6.72)\"\>"], "Print",
 CellChangeTimes->{3.99088624221871*^9, 3.9911157100123634`*^9, 
  3.9911159698541393`*^9, 3.991152312273987*^9, 3.9911544965216637`*^9},
 CellLabel->
  "During evaluation of \
In[175]:=",ExpressionUUID->"165c742b-e25d-7443-9d82-841e54877e34"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.42`", "\[LessEqual]", "x1", "\[LessEqual]", "0.5`"}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{"0.1`", ",", 
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}], "]"}]}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711510201098948`*^9, 3.87120170900371*^9, 
  3.9908862421885643`*^9, 3.9911157100059166`*^9, 3.9911159698040733`*^9, 
  3.991152312275511*^9, 3.9911544965216637`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"5c9b4d8a-abe4-1e46-9bca-6217b50f6f54"],

Cell[BoxData["0.016986173515989616`"], "Output",
 CellChangeTimes->{3.8711510201098948`*^9, 3.87120170900371*^9, 
  3.9908862421885643`*^9, 3.9911157100059166`*^9, 3.9911159698040733`*^9, 
  3.991152312275511*^9, 3.991154496739195*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"6272d066-a758-0d4b-816a-af9a8a0870a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta4 - 3rd sum in (6.72)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2A", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.3225", "\[LessEqual]", "x1", "\[LessEqual]", "0.355"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"0.645", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{"x1", ",", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"S2A", "=", " ", 
  RowBox[{"Integrate", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "x1"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"x2", "^", "2"}]}], "*", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"x2", "/", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], "]"}]}], 
    ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2A"}]}], "]"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, {
   3.871143325440127*^9, 3.871143357726775*^9}, {3.991152347596138*^9, 
   3.9911523531563377`*^9}, {3.991152428432129*^9, 3.9911524294905167`*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],

Cell[BoxData["\<\"Theta4 - 3rd sum in (6.72)\"\>"], "Print",
 CellChangeTimes->{3.9911524012926655`*^9, 3.991152431298321*^9, 
  3.9911544967549057`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"6928a3d1-8b89-0c40-9071-3f2f6b327005"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.3225`", "\[LessEqual]", "x1", "\[LessEqual]", "0.355`"}], "&&", 
    RowBox[{
     RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", 
     "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", "x1"}], "2"], ",", "x1"}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711510203594656`*^9, 3.871201709789796*^9, 
  3.9908862424765797`*^9, 3.9911157104166584`*^9, 3.991115970241514*^9, 
  3.9911524012926655`*^9, 3.9911524313010025`*^9, 3.9911544967549057`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"9c27d6de-4320-a34c-9883-a09cd8bb132b"],

Cell[BoxData["0.019074113161714513`"], "Output",
 CellChangeTimes->{3.8711510203594656`*^9, 3.871201709789796*^9, 
  3.9908862424765797`*^9, 3.9911157104166584`*^9, 3.991115970241514*^9, 
  3.9911524012926655`*^9, 3.9911524313010025`*^9, 3.9911544967820644`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"6d63265f-0249-2e48-998e-dc949482f97c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta5 - 2nd sum in (6.73)\>\"", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "use", " ", "the", " ", "more", " ", "accurate", 
      " ", "estimate", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "u"}], " ", "if", " ", "1"}], "<", "u", "<", "2"}]}],
     ",", " ", 
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"log", 
           RowBox[{"(", 
            RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", "u"}], " ", "if", 
       " ", "2"}], "<", "u", "<", "3"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}], " ", "if", " ", "u"}], ">", 
     "3."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Here", " ", "u"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", 
      RowBox[{"x2", ".", " ", "Note"}]}], " ", "the", " ", 
     RowBox[{"following", ":"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{"1", "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "2", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"3", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", " ", "x2", ">", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"w", 
     RowBox[{"(", "u", ")"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"log", 
        RowBox[{"(", 
         RowBox[{"u", "-", "1"}], ")"}]}]}], ")"}], "/", 
     RowBox[{"u", ":", " ", 
      RowBox[{"2", "<", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "<", "3", 
       " ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", 
         RowBox[{"3", "x2"}], "<", 
         RowBox[{"1", "-", "x1"}], "<", 
         RowBox[{"4", "x2"}], " ", "<", 
         RowBox[{"--", 
          RowBox[{">", "  ", "x2", ">", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}], " ", "and", " ", 
            "x2"}], "<", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}]}]}]}]}]}]}]}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "u", ")"}]}], "<", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"log", 
         RowBox[{"(", "2", ")"}]}]}], ")"}]}]}], ":", " ", 
    RowBox[{"3", "<", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], " ", "<", 
     RowBox[{"--", 
      RowBox[{">", " ", 
       RowBox[{"4", "x2"}], "<", 
       RowBox[{"1", "-", "x1"}], "  ", "<", 
       RowBox[{"--", 
        RowBox[{">", " ", "x2", "<", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}]}]}]}]}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "split", " ", "the", " ", "integration", " ", "region", " ", 
    "into", " ", "three", " ", "parts", " ", 
    RowBox[{"accordingly", "."}]}], " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B1a", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.325", "\[LessEqual]", "x1", "\[LessEqual]", "0.355"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.645", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"0.58", "-", "x1"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B1a", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2B1a"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B1b", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.325", "\[LessEqual]", "x1", "\[LessEqual]", "0.355"}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.645", "-", "x1"}], ")"}], "/", "2"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}], "\[LessEqual]",
        "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "3"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B1b", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "/", "x2"}], "-", 
          "1"}], "]"}]}], ")"}], "*", 
      RowBox[{"x2", "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2B1b"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B1c", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.325", "\[LessEqual]", "x1", "\[LessEqual]", "0.355"}], ",", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.645", "-", "x1"}], ")"}], "/", "2"}], "\[LessEqual]", 
       "x2", "\[LessEqual]", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.58", "-", "x1"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1"}], ")"}], "/", "4"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B1c", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x2", "^", "2"}]}], "*", 
      RowBox[{"1", "/", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2B1c"}]}], "]"}]}], 
  " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta5 Total\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S2B1", "=", 
  RowBox[{
  "S2B1a", "+", "S2B1b", "+", "S2B1c", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, {3.871143992365183*^9, 3.871144012726565*^9}, {
   3.8711440444129176`*^9, 3.8711440551413383`*^9}, {3.8711442033293037`*^9, 
   3.8711442296219683`*^9}, {3.871144270679185*^9, 3.871144273000708*^9}, {
   3.8711445081216097`*^9, 3.8711445126408243`*^9}, {3.8711454344612465`*^9, 
   3.8711454365118375`*^9}, {3.9908862121678143`*^9, 
   3.9908862372874947`*^9}, {3.990886379671791*^9, 3.9908864024228477`*^9}, {
   3.9911138816428356`*^9, 3.9911139534827805`*^9}, {3.9911141610285015`*^9, 
   3.991114214004713*^9}, {3.9911142591815033`*^9, 3.9911143249219704`*^9}, {
   3.9911524166198273`*^9, 3.991152497144573*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"833017ea-2b95-4665-a678-b972a7559323"],

Cell[BoxData["\<\"Theta5 - 2nd sum in (6.73)\"\>"], "Print",
 CellChangeTimes->{3.991152572925583*^9, 3.991154496795471*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"66de9671-1b25-a941-9529-a6da2c744386"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.325`", "\[LessEqual]", "x1", "\[LessEqual]", "0.355`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.9911544968017826`*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"f4e842d0-afe0-5147-8ae5-dbdebdaeadfb"],

Cell[BoxData["0.017832984086526015`"], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.9911544968033047`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"77daae75-e12f-244c-892f-3f5fa87e96bd"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.325`", "\[LessEqual]", "x1", "\[LessEqual]", "0.355`"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"]}], "]"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "3"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.991154496804846*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"2d28e46c-863c-cb4a-97f0-20b64d955287"],

Cell[BoxData["0.0739244768214203`"], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.991154496804846*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"4db43dbe-8e31-0a4a-ba13-ba1f8a3f00c0"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.325`", "\[LessEqual]", "x1", "\[LessEqual]", "0.355`"}], "&&", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}], "\[LessEqual]",
      "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       FractionBox[
        RowBox[{"1", "-", "x1"}], "4"]}], "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.991154496804846*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"a328ab36-39c5-0f40-b6cd-63a07b1cd157"],

Cell[BoxData["0.02483064511171467`"], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.991154496804846*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"af90317e-26c7-c74a-b705-b50ffa2355ec"],

Cell[BoxData["\<\"Theta5 Total\"\>"], "Print",
 CellChangeTimes->{3.991152572925583*^9, 3.991154496804846*^9},
 CellLabel->
  "During evaluation of \
In[181]:=",ExpressionUUID->"2aafe7bc-109d-ae48-b371-c9af71ff5765"],

Cell[BoxData["0.11658810601966099`"], "Output",
 CellChangeTimes->{3.991152572928425*^9, 3.991154496804846*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"ac6a290f-ac5c-7740-8b60-461df5d5b062"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta6 - 1st sum in (6.74)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B41", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.325", "\[LessEqual]", "x1", "\[LessEqual]", "0.355"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.645", "-", "x1"}], ")"}], "/", "2"}]}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B41", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2B41"}]}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, {3.871143992365183*^9, 3.871144012726565*^9}, {
   3.8711440444129176`*^9, 3.8711440551413383`*^9}, {3.8711442033293037`*^9, 
   3.8711442296219683`*^9}, {3.871144270679185*^9, 3.871144273000708*^9}, {
   3.8711445081216097`*^9, 3.8711445126408243`*^9}, {3.8711454344612465`*^9, 
   3.8711454365118375`*^9}, {3.9908862121678143`*^9, 
   3.9908862372874947`*^9}, {3.990886379671791*^9, 3.9908864024228477`*^9}, {
   3.9911138816428356`*^9, 3.9911139534827805`*^9}, {3.9911141610285015`*^9, 
   3.991114214004713*^9}, {3.9911142591815033`*^9, 3.9911143249219704`*^9}, {
   3.9911524166198273`*^9, 3.991152477333103*^9}, {3.9911529213214703`*^9, 
   3.991152936438923*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"0c53ccb1-b5f2-ec48-8126-0702a024ae1f"],

Cell[BoxData["\<\"Theta6 - 1st sum in (6.74)\"\>"], "Print",
 CellChangeTimes->{3.990886242518957*^9, 3.991115199133362*^9, 
  3.9911157104909153`*^9, 3.99111597031629*^9, 3.991152949320257*^9, 
  3.991154496827074*^9},
 CellLabel->
  "During evaluation of \
In[190]:=",ExpressionUUID->"a6790a21-ccba-424f-89c9-db8d43a8a950"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.325`", "\[LessEqual]", "x1", "\[LessEqual]", "0.355`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"0.645`", "\[VeryThinSpace]", "-", "x1"}], ")"}]}]}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871151020435112*^9, 3.8712017098607903`*^9, 
  3.990886242518957*^9, 3.991115199131344*^9, 3.9911157104909153`*^9, 
  3.9911159703132153`*^9, 3.991152949325985*^9, 3.991154496829092*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"8fd368ed-f699-be4e-b9b8-d82a945f2c0c"],

Cell[BoxData["0.02813144551749706`"], "Output",
 CellChangeTimes->{3.871151020435112*^9, 3.8712017098607903`*^9, 
  3.990886242518957*^9, 3.991115199131344*^9, 3.9911157104909153`*^9, 
  3.9911159703132153`*^9, 3.991152949325985*^9, 3.9911544990318336`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"cf701d05-b16f-6f4f-a4b2-ca502c42d2d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta7 - 1st sum in (6.75)\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R2B2", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
        " ", 
        RowBox[{"0.2099", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", " ", 
           RowBox[{"0.58", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"S2B2", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x2", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x2", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], ",", "0.6"}], 
        "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], "\[Element]", "R2B2"}]}], "]"}]}], 
   " ", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, 3.871143992365183*^9, {3.871145845630845*^9, 
   3.871145884674075*^9}, 3.871145931090644*^9, {3.9911529588403473`*^9, 
   3.9911529802489357`*^9}, {3.991153067908533*^9, 3.99115306818466*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"f4401377-37db-4e36-808e-44ee8caac91b"],

Cell[BoxData["\<\"Theta7 - 1st sum in (6.75)\"\>"], "Print",
 CellChangeTimes->{3.991153078905033*^9, 3.9911544990490284`*^9},
 CellLabel->
  "During evaluation of \
In[193]:=",ExpressionUUID->"e0428f6d-7732-4146-aa0a-85f72f107f60"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{"0.2099`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.58`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.871151020828223*^9, 3.871201710798775*^9, 
  3.990886245426716*^9, 3.9911157135119457`*^9, 3.9911159732421284`*^9, 
  3.991153078905033*^9, 3.9911544990490284`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"b89698de-3a5c-9b47-adab-411165b3ec3d"],

Cell[BoxData["0.21011858612050496`"], "Output",
 CellChangeTimes->{3.871151020828223*^9, 3.871201710798775*^9, 
  3.990886245426716*^9, 3.9911157135119457`*^9, 3.9911159732421284`*^9, 
  3.991153078905033*^9, 3.991154499079916*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"5c9d9bda-f3e0-9442-a8c8-5829ec7e7e57"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta8 - 2nd sum in (6.75)\>\"", "]"}], 
  "\[IndentingNewLine]", "  "}], "\[IndentingNewLine]", 
 RowBox[{"R2B42a", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.21"}], ",", 
      RowBox[{"0.065", "<=", "x3", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{
         RowBox[{"0.355", "-", "x1"}], ",", "x2"}], "]"}]}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.065", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.42", "-", "x2", "-", "x3"}], ")"}], "/", "2"}]}], "]"}],
        "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B42a", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2B42a"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta9 - 2nd sum in (6.76)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B42b", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.21"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{"0.065", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.42", "-", "x2", "-", "x3"}], ")"}], "/", "2"}]}], "]"}],
        "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", "2"}], 
         ",", " ", 
         RowBox[{"0.355", "-", "x1"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B42b", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2B42b"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta10 - 2nd sum in (6.77)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"R2B42c", "=", 
  RowBox[{"ImplicitRegion", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"0.21", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]", 
       "0.21"}], ",", 
      RowBox[{
       RowBox[{"0.42", "-", "x1"}], "<=", "x3", "<=", "x2"}], ",", " ", 
      RowBox[{
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"0.42", "-", "x2", "-", "x3"}], ")"}], "/", "2"}], ",", 
         RowBox[{"0.42", "-", "x1"}]}], "]"}], "<=", "x4", "<=", 
       RowBox[{"Min", "[", 
        RowBox[{"x3", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
          "2"}]}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2B42c", "=", " ", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "x1"}], "*", 
      RowBox[{"1", "/", "x2"}], "*", 
      RowBox[{"1", "/", "x3"}], "*", 
      RowBox[{"1", "/", 
       RowBox[{"x4", "^", "2"}]}], "*", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{"x4", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}], 
        ",", "0.6"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
      "R2B42c"}]}], "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S2B42", "=", 
  RowBox[{
  "S2B42a", "+", "S2B42b", "+", "S2B42c"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, 3.871143992365183*^9, {3.871145845630845*^9, 
   3.8711458491580205`*^9}, 3.8711475774539905`*^9, {3.8711487514876657`*^9, 
   3.8711487535486326`*^9}, {3.8711498602178764`*^9, 
   3.8711499061459846`*^9}, {3.8711501921150703`*^9, 
   3.8711502328493395`*^9}, {3.871150454359564*^9, 3.871150477961166*^9}, {
   3.871151289320444*^9, 3.8711512956249275`*^9}, 3.8712021468203306`*^9, {
   3.9911530940338535`*^9, 3.9911531392055225`*^9}, {3.99115318323802*^9, 
   3.9911532175287037`*^9}, {3.9911532830023937`*^9, 
   3.9911532896811314`*^9}, {3.991153357137682*^9, 3.9911533800126953`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"655d7a93-45c1-41b3-a515-02687ec35a5b"],

Cell[BoxData["\<\"Theta8 - 2nd sum in (6.75)\"\>"], "Print",
 CellChangeTimes->{3.9911534898063087`*^9, 3.991154499091997*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"6fc206d4-9de9-3448-80cb-08cf8583a37d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.21`"}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x3", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.355`", "\[VeryThinSpace]", "-", "x1"}], ",", "x2"}], 
      "]"}]}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.065`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.9911544990967865`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"4778deba-6c58-aa45-b766-776420cd7107"],

Cell[BoxData["0.02487045081652686`"], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.99115450609939*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"2e6d8fff-28f7-5449-ab61-af256a94c55c"],

Cell[BoxData["\<\"Theta9 - 2nd sum in (6.76)\"\>"], "Print",
 CellChangeTimes->{3.9911534898063087`*^9, 3.99115450609939*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"70ce6281-a025-e64e-8da3-d7045b5c6643"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.21`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.065`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.355`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.9911545061024094`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"f66887a6-cc4c-d348-beeb-04fab494c627"],

Cell[BoxData["0.019077124381202605`"], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.991154514825369*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"252a2180-0132-fb41-8962-5d2f18e51f21"],

Cell[BoxData["\<\"Theta10 - 2nd sum in (6.77)\"\>"], "Print",
 CellChangeTimes->{3.9911534898063087`*^9, 3.991154514825369*^9},
 CellLabel->
  "During evaluation of \
In[196]:=",ExpressionUUID->"721b4a46-3da2-a44f-9d39-d283ac22724d"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.21`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x2", "\[LessEqual]",
      "0.21`"}], "&&", 
    RowBox[{
     RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], "\[LessEqual]", "x3", "\[LessEqual]",
      "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x1"}], ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"0.42`", "\[VeryThinSpace]", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.991154514828911*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"517105af-5f03-c54e-a8cd-8d34949dab3e"],

Cell[BoxData["0.02794626743578441`"], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.9911545268167915`*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"fce89a84-b845-2b49-b3ec-7e656f6cf1b9"],

Cell[BoxData["0.07189384263351387`"], "Output",
 CellChangeTimes->{3.8711498733400087`*^9, 3.8711499085393963`*^9, 
  3.871150251306689*^9, 3.871150479423809*^9, 3.871151020886196*^9, 
  3.8711512967501717`*^9, 3.8712017108608117`*^9, 3.8712021606103296`*^9, 
  3.990886245467886*^9, 3.9911157135902195`*^9, 3.9911159732881527`*^9, 
  3.991153489807331*^9, 3.991154526821825*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"da7e826d-751d-034f-b5f5-af508b2e8b85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta11 - 1st sum in (6.78)\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S7A", "=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.325", "/", "0.21"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"0.18", "/", "0.145"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"0.145", "/", "0.065"}], "]"}], "^", "4"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"4", "!"}]}], "*", 
     RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"S7B", "=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.325", "/", "0.21"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"0.145", "/", "0.065"}], "]"}], "^", "5"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"5", "!"}]}], "*", 
     RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"S7C", "=", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.325", "/", "0.21"}], "]"}], "*", 
     RowBox[{"Log", "[", 
      RowBox[{"0.21", "/", "0.18"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"0.11", "/", "0.065"}], "]"}], "^", "4"}], "*", 
     RowBox[{"1", "/", 
      RowBox[{"4", "!"}]}], "*", 
     RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S7", "=", 
    RowBox[{"S7A", "+", "S7B", "+", "S7C"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, 3.871143992365183*^9, {3.871145845630845*^9, 
   3.8711458491580205`*^9}, 3.8711475774539905`*^9, {3.871151029613491*^9, 
   3.871151082123124*^9}, {3.8711512060092297`*^9, 3.871151208070468*^9}, {
   3.8711513584395037`*^9, 3.8711513738755417`*^9}, {3.871151420646983*^9, 
   3.871151423439643*^9}, {3.871151463879099*^9, 3.8711514640016966`*^9}, {
   3.9908849460451984`*^9, 3.990885010342413*^9}, {3.991153548981226*^9, 
   3.991153572977911*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"2961a020-ee68-4d81-a3ae-9d6e1b724f9e"],

Cell[BoxData["\<\"Theta11 - 1st sum in (6.78)\"\>"], "Print",
 CellChangeTimes->{3.991153587644703*^9, 3.9911545268370266`*^9},
 CellLabel->
  "During evaluation of \
In[206]:=",ExpressionUUID->"cf53f418-d69a-3e4c-baad-34fba4323a71"],

Cell[BoxData["0.025085689621906805`"], "Output",
 CellChangeTimes->{3.991153587644703*^9, 3.9911545268370266`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"4cad6dbd-3325-fe44-bd37-af16aacc279f"],

Cell[BoxData["0.01861726502911582`"], "Output",
 CellChangeTimes->{3.991153587644703*^9, 3.9911545268413715`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"04a22600-3709-374c-8957-227ce58b116b"],

Cell[BoxData["0.003305765186278061`"], "Output",
 CellChangeTimes->{3.991153587644703*^9, 3.9911545268413715`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"cb4573d8-750e-3046-af26-afc47bf7fefa"],

Cell[BoxData["0.04700871983730069`"], "Output",
 CellChangeTimes->{3.991153587644703*^9, 3.991154526843378*^9},
 CellLabel->
  "Out[210]=",ExpressionUUID->"e5eb0154-26ff-5944-b3e3-dc7e439ada96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", "\"\<Theta12 - 2nd sum in (6.78)\>\"", "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"R2C4", "=", 
    RowBox[{"ImplicitRegion", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.065", "\[LessEqual]", "x1", "\[LessEqual]", "0.325"}], ",", 
        RowBox[{"0.065", "\[LessEqual]", "x2", "\[LessEqual]", 
         RowBox[{"Min", "[", 
          RowBox[{"x1", ",", 
           RowBox[{"0.355", "-", "x1"}]}], "]"}]}], ",", 
        RowBox[{"0.065", "<=", "x3", "<=", "x2"}], ",", " ", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"0.065", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"0.645", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}], "<=", "x4", "<=", 
         RowBox[{"Min", "[", 
          RowBox[{"x3", ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}], "/", 
            "2"}]}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"S2C4", "=", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "x1"}], "*", 
       RowBox[{"1", "/", "x2"}], "*", 
       RowBox[{"1", "/", "x3"}], "*", 
       RowBox[{"1", "/", 
        RowBox[{"x4", "^", "2"}]}], "*", 
       RowBox[{"Max", "[", 
        RowBox[{
         RowBox[{"x4", "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", "x1", "-", "x2", "-", "x3", "-", "x4"}], ")"}]}],
          ",", "0.6"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}], "\[Element]", 
       "R2C4"}]}], "]"}]}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.870628510052407*^9, 3.8706285121212416`*^9}, {3.87063000903936*^9, 
   3.8706300828056803`*^9}, {3.8706307122666855`*^9, 
   3.8706307234021835`*^9}, {3.870630884200788*^9, 3.8706309256492395`*^9}, {
   3.8706627509563613`*^9, 3.87066279127779*^9}, 3.8706628711560802`*^9, {
   3.8706629446084166`*^9, 3.8706629690066357`*^9}, {3.8706631880723867`*^9, 
   3.8706632093239202`*^9}, {3.87066329205439*^9, 3.8706632926542177`*^9}, {
   3.870663431452235*^9, 3.870663432382546*^9}, {3.8706635713517528`*^9, 
   3.870663602975888*^9}, {3.870663640105423*^9, 3.870663660084258*^9}, {
   3.870663952670355*^9, 3.870663991234707*^9}, {3.870664966081175*^9, 
   3.870664978028974*^9}, {3.870667787996578*^9, 3.8706678657178392`*^9}, 
   3.870668223719365*^9, {3.8711342672316074`*^9, 3.8711342960973573`*^9}, {
   3.8711344930754957`*^9, 3.8711345791913166`*^9}, {3.8711346308175974`*^9, 
   3.8711346790618167`*^9}, {3.87113488593447*^9, 3.8711349079487143`*^9}, {
   3.871134958208357*^9, 3.871134982716027*^9}, {3.8711352414749956`*^9, 
   3.8711352636498003`*^9}, {3.8711353120818295`*^9, 
   3.8711353179171658`*^9}, {3.8711361335713353`*^9, 3.871136163779519*^9}, 
   3.871143325440127*^9, 3.871143992365183*^9, {3.871145845630845*^9, 
   3.8711458491580205`*^9}, 3.8711475774539905`*^9, {3.871151029613491*^9, 
   3.871151082123124*^9}, {3.8711512060092297`*^9, 3.871151208070468*^9}, {
   3.8711513584395037`*^9, 3.8711513738755417`*^9}, {3.871151420646983*^9, 
   3.871151423439643*^9}, {3.871151463879099*^9, 3.8711514640016966`*^9}, {
   3.9908849460451984`*^9, 3.990885010342413*^9}, {3.991153548981226*^9, 
   3.991153554688856*^9}, {3.9911538096909065`*^9, 3.9911538461454506`*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"a8b52466-f416-ba41-ba25-4a9cdecf3b92"],

Cell[BoxData["\<\"Theta12 - 2nd sum in (6.78)\"\>"], "Print",
 CellChangeTimes->{3.991153848973154*^9, 3.9911545268637543`*^9},
 CellLabel->
  "During evaluation of \
In[211]:=",ExpressionUUID->"4529e140-5349-4244-8ad1-7bf05655c7ac"],

Cell[BoxData[
 RowBox[{"ImplicitRegion", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"0.065`", "\[LessEqual]", "x1", "\[LessEqual]", "0.325`"}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x2", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"0.355`", "\[VeryThinSpace]", "-", "x1"}], ",", "x1"}], 
      "]"}]}], "&&", 
    RowBox[{"0.065`", "\[LessEqual]", "x3", "\[LessEqual]", "x2"}], "&&", 
    RowBox[{
     RowBox[{"Max", "[", 
      RowBox[{"0.065`", ",", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
         "0.645`", "\[VeryThinSpace]", "-", "x1", "-", "x2", "-", "x3"}], 
         ")"}]}]}], "]"}], "\[LessEqual]", "x4", "\[LessEqual]", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x1", "-", "x2", "-", "x3"}], ")"}]}], ",", "x3"}],
       "]"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x1", ",", "x2", ",", "x3", ",", "x4"}], "}"}]}], "]"}]], "Output",
 CellChangeTimes->{
  3.8711509951683965`*^9, 3.871151033141712*^9, {3.871151201058465*^9, 
   3.871151209355276*^9}, {3.8711513637005424`*^9, 3.8711513761292343`*^9}, 
   3.871151425863571*^9, 3.87115146552435*^9, 3.8711519999634094`*^9, 
   3.871201723281296*^9, 3.871202178314927*^9, 3.990885014905756*^9, 
   3.9908862707901974`*^9, 3.991115746356779*^9, 3.9911160081335087`*^9, 
   3.9911538161354713`*^9, 3.991153848973154*^9, 3.9911545268637543`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"9693f1c1-d5a0-1e45-b64b-4d92878b825a"],

Cell[BoxData["0.044874711055716394`"], "Output",
 CellChangeTimes->{
  3.8711509951683965`*^9, 3.871151033141712*^9, {3.871151201058465*^9, 
   3.871151209355276*^9}, {3.8711513637005424`*^9, 3.8711513761292343`*^9}, 
   3.871151425863571*^9, 3.87115146552435*^9, 3.8711519999634094`*^9, 
   3.871201723281296*^9, 3.871202178314927*^9, 3.990885014905756*^9, 
   3.9908862707901974`*^9, 3.991115746356779*^9, 3.9911160081335087`*^9, 
   3.9911538161354713`*^9, 3.991153848973154*^9, 3.9911545465044823`*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"bae29752-1aa5-674c-9a6d-b14dafaf443a"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8706079108808928`*^9, 3.8706079567227945`*^9}, {
   3.8706080026610937`*^9, 3.870608073192957*^9}, {3.870608170789748*^9, 
   3.8706082142298346`*^9}, {3.87060826512863*^9, 3.870608374797903*^9}, {
   3.870608419478905*^9, 3.8706084408484917`*^9}, {3.870608573707305*^9, 
   3.8706085799137278`*^9}, {3.8706087009082737`*^9, 
   3.8706087632203965`*^9}, {3.8706087954987106`*^9, 3.870608847619314*^9}, {
   3.8706089071507626`*^9, 3.8706089085413694`*^9}, {3.870608943998003*^9, 
   3.870608973747168*^9}, {3.87061027493933*^9, 3.8706103079272027`*^9}, 
   3.8706104424153*^9, {3.8706105157051134`*^9, 3.870610524495768*^9}, {
   3.870610592707398*^9, 3.87061062882994*^9}, {3.8706106651770315`*^9, 
   3.8706106738225594`*^9}, 3.870625034248022*^9, 3.870625073055183*^9, {
   3.87062842299152*^9, 3.87062846316222*^9}, {3.870628493533079*^9, 
   3.870628523938744*^9}, 3.8706637571387367`*^9},
 CellLabel->
  "In[214]:=",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Print", "[", "\"\<Theta13 - sum in (6.79)\>\"", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S8A", "=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.29", "/", "0.22"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.135", "/", "0.065"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"S8B", " ", "=", " ", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"0.22", "/", "0.1775"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"0.1775", "/", "0.065"}], "]"}], "^", "5"}], "*", 
   RowBox[{"1", "/", 
    RowBox[{"5", "!"}]}], "*", 
   RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S8C", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"0.1775", "/", "0.065"}], "]"}], "^", "6"}], "*", 
    RowBox[{"1", "/", 
     RowBox[{"6", "!"}]}], "*", 
    RowBox[{"1", "/", "0.065"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"S8", "=", 
  RowBox[{"S8A", "+", "S8B", "+", "S8C"}]}]}], "Input",
 CellChangeTimes->{{3.8711525379921713`*^9, 3.8711526510283833`*^9}, {
  3.871199466272951*^9, 3.8711995426132307`*^9}, {3.871199594921504*^9, 
  3.871199598425557*^9}, {3.8711996595738826`*^9, 3.871199699175798*^9}, {
  3.871199735945301*^9, 3.871199773478128*^9}, {3.871199825305766*^9, 
  3.8711998328958497`*^9}, {3.8711998965041337`*^9, 3.87119991719866*^9}, {
  3.8712001202608337`*^9, 3.8712001204394627`*^9}, {3.8712001556898084`*^9, 
  3.87120018960958*^9}, {3.8712005661017876`*^9, 3.871200598418067*^9}, {
  3.871201118414593*^9, 3.8712011344511395`*^9}, {3.871201183589115*^9, 
  3.8712011860233464`*^9}, {3.8712013273202724`*^9, 3.871201350153551*^9}, {
  3.871202207171629*^9, 3.8712022547706027`*^9}, {3.8712025952286587`*^9, 
  3.871202598856723*^9}, {3.991153543568405*^9, 3.9911535453148594`*^9}, {
  3.9911542926806316`*^9, 3.9911543164925575`*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"d9f24dc7-efd9-4777-99d7-60aa2b28147b"],

Cell[BoxData["\<\"Theta13 - sum in (6.79)\"\>"], "Print",
 CellChangeTimes->{3.9911544084569607`*^9, 3.9911545465549126`*^9},
 CellLabel->
  "During evaluation of \
In[215]:=",ExpressionUUID->"cda15d4e-27b3-dd46-a903-632f95565961"],

Cell[BoxData["0.007386959023100167`"], "Output",
 CellChangeTimes->{
  3.8711526524272604`*^9, {3.871199526113596*^9, 3.8711995453367653`*^9}, 
   3.87119970075648*^9, 3.8711997425956535`*^9, 3.8711997753839846`*^9, {
   3.8711998275343714`*^9, 3.871199834105711*^9}, {3.8711999027811003`*^9, 
   3.8711999192982454`*^9}, 3.8712001220688205`*^9, {3.87120015741925*^9, 
   3.8712001919498196`*^9}, {3.871200567799923*^9, 3.8712005997798357`*^9}, 
   3.8712010434282503`*^9, {3.8712011245224185`*^9, 3.8712011361605663`*^9}, 
   3.8712011872102275`*^9, {3.8712013309565735`*^9, 3.8712013522338524`*^9}, 
   3.8712017239414816`*^9, 3.8712022103707495`*^9, 3.8712022564717703`*^9, 
   3.871202601692314*^9, 3.990886301101557*^9, 3.9911157915545864`*^9, 
   3.9911160497099304`*^9, 3.9911544084569607`*^9, 3.9911545465549126`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"cced9be1-21be-524c-94e6-8cb1c02a745c"],

Cell[BoxData["0.02815659809602586`"], "Output",
 CellChangeTimes->{
  3.8711526524272604`*^9, {3.871199526113596*^9, 3.8711995453367653`*^9}, 
   3.87119970075648*^9, 3.8711997425956535`*^9, 3.8711997753839846`*^9, {
   3.8711998275343714`*^9, 3.871199834105711*^9}, {3.8711999027811003`*^9, 
   3.8711999192982454`*^9}, 3.8712001220688205`*^9, {3.87120015741925*^9, 
   3.8712001919498196`*^9}, {3.871200567799923*^9, 3.8712005997798357`*^9}, 
   3.8712010434282503`*^9, {3.8712011245224185`*^9, 3.8712011361605663`*^9}, 
   3.8712011872102275`*^9, {3.8712013309565735`*^9, 3.8712013522338524`*^9}, 
   3.8712017239414816`*^9, 3.8712022103707495`*^9, 3.8712022564717703`*^9, 
   3.871202601692314*^9, 3.990886301101557*^9, 3.9911157915545864`*^9, 
   3.9911160497099304`*^9, 3.9911544084569607`*^9, 3.9911545465587406`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"19e5c8f3-7e03-a04e-a084-ae2a4dc37fd4"],

Cell[BoxData["0.0219619032338217`"], "Output",
 CellChangeTimes->{
  3.8711526524272604`*^9, {3.871199526113596*^9, 3.8711995453367653`*^9}, 
   3.87119970075648*^9, 3.8711997425956535`*^9, 3.8711997753839846`*^9, {
   3.8711998275343714`*^9, 3.871199834105711*^9}, {3.8711999027811003`*^9, 
   3.8711999192982454`*^9}, 3.8712001220688205`*^9, {3.87120015741925*^9, 
   3.8712001919498196`*^9}, {3.871200567799923*^9, 3.8712005997798357`*^9}, 
   3.8712010434282503`*^9, {3.8712011245224185`*^9, 3.8712011361605663`*^9}, 
   3.8712011872102275`*^9, {3.8712013309565735`*^9, 3.8712013522338524`*^9}, 
   3.8712017239414816`*^9, 3.8712022103707495`*^9, 3.8712022564717703`*^9, 
   3.871202601692314*^9, 3.990886301101557*^9, 3.9911157915545864`*^9, 
   3.9911160497099304`*^9, 3.9911544084569607`*^9, 3.9911545465597553`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"4db1a254-146c-dd47-8d3e-988015906c31"],

Cell[BoxData["0.05750546035294772`"], "Output",
 CellChangeTimes->{
  3.8711526524272604`*^9, {3.871199526113596*^9, 3.8711995453367653`*^9}, 
   3.87119970075648*^9, 3.8711997425956535`*^9, 3.8711997753839846`*^9, {
   3.8711998275343714`*^9, 3.871199834105711*^9}, {3.8711999027811003`*^9, 
   3.8711999192982454`*^9}, 3.8712001220688205`*^9, {3.87120015741925*^9, 
   3.8712001919498196`*^9}, {3.871200567799923*^9, 3.8712005997798357`*^9}, 
   3.8712010434282503`*^9, {3.8712011245224185`*^9, 3.8712011361605663`*^9}, 
   3.8712011872102275`*^9, {3.8712013309565735`*^9, 3.8712013522338524`*^9}, 
   3.8712017239414816`*^9, 3.8712022103707495`*^9, 3.8712022564717703`*^9, 
   3.871202601692314*^9, 3.990886301101557*^9, 3.9911157915545864`*^9, 
   3.9911160497099304`*^9, 3.9911544084569607`*^9, 3.9911545465597553`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"c7707255-829e-bc47-9e3f-2019ea67fbb9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.871152733276092*^9, 3.871152758366186*^9}, 
   3.871152916231861*^9, 3.871199493543723*^9},
 CellLabel->
  "In[220]:=",ExpressionUUID->"0260abc5-b70c-471d-bfeb-fcc254fd3bc7"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.871196233105137*^9, 3.8711962396714954`*^9}, 
   3.8711995327577343`*^9},
 CellLabel->
  "In[221]:=",ExpressionUUID->"22602a43-d1f6-4a22-9803-9f43c3961797"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.8711968516618633`*^9, 3.87119689358206*^9}, {
  3.87119693242489*^9, 3.8711969398346405`*^9}, {3.8711969932830143`*^9, 
  3.8711970226680927`*^9}, {3.871197269734638*^9, 3.8711972756574783`*^9}, {
  3.8711973176313753`*^9, 3.871197336113307*^9}, {3.871197399212701*^9, 
  3.8711974436548576`*^9}, {3.871197473960916*^9, 3.871197485982326*^9}, {
  3.8711997297263713`*^9, 3.8711997338314114`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"d189ea53-7414-46b5-84eb-0c4ebf2d7aa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"S1A", "+", "S1B", "+", "S1C", "+", "S2A", "+", "S2B1", "+", "S2B41",
   "+", "S2B2", "+", "S2B42", "+", "S2C4", "+", "S7", "+", "S8"}]], "Input",
 CellChangeTimes->{{3.9908863366327705`*^9, 3.990886342492052*^9}, {
  3.991154474530552*^9, 3.991154474870739*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"feef60db-8b43-2849-a032-431cb3a5d020"],

Cell[BoxData["0.9978743004778132`"], "Output",
 CellChangeTimes->{3.9908863436519566`*^9, 3.991115791599394*^9, 
  3.9911160497295494`*^9, 3.991154546575985*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"edb64c3b-52f1-cf43-93c7-d7e48d0fc56d"]
}, Open  ]]
},
WindowSize->{638, 725.5},
WindowMargins->{{-4.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"755dbac3-efd2-43f3-be8d-a2c8ae105c43"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2939, 61, 104, "Input",ExpressionUUID->"8ccf7f3e-61e3-41c2-bdcd-f6fc42b016d3"],
Cell[3522, 85, 234, 4, 22, "Print",ExpressionUUID->"1b6c9cf9-b169-8f4d-a77c-9268efe9fadf"],
Cell[3759, 91, 551, 14, 45, "Output",ExpressionUUID->"c5f9e43f-619e-2743-b1a8-811885f4e238"],
Cell[4313, 107, 196, 3, 32, "Output",ExpressionUUID->"3081cec6-34ac-6241-9123-540e7120488b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4546, 115, 9874, 271, 675, "Input",ExpressionUUID->"8b8f6614-4e93-5042-aef6-5ea5720bf059"],
Cell[14423, 388, 261, 5, 22, "Print",ExpressionUUID->"c4af3d2a-603c-e845-a2b7-38c73f78f9b8"],
Cell[14687, 395, 639, 16, 46, "Output",ExpressionUUID->"aa86eb61-ff6b-bc41-9d33-91a83fbf71c5"],
Cell[15329, 413, 208, 4, 32, "Output",ExpressionUUID->"247accc8-0df0-e642-a48f-3d52337accc2"],
Cell[15540, 419, 757, 20, 74, "Output",ExpressionUUID->"e25aa9e1-d1c7-f043-897f-12879290dd54"],
Cell[16300, 441, 226, 4, 32, "Output",ExpressionUUID->"01bd48fd-e365-634c-a5c1-895218732123"],
Cell[16529, 447, 638, 16, 45, "Output",ExpressionUUID->"d68f1e96-a03a-3e4d-a275-1466f5c78ae2"],
Cell[17170, 465, 225, 4, 32, "Output",ExpressionUUID->"905c5d50-63d9-e542-841e-23a3ffe0e490"],
Cell[17398, 471, 247, 5, 22, "Print",ExpressionUUID->"9585b4b5-8700-9045-8300-d0e6a86fb583"],
Cell[17648, 478, 225, 4, 32, "Output",ExpressionUUID->"0f76f56b-a2a3-634e-aba6-6a0394b209de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17910, 487, 3529, 71, 180, "Input",ExpressionUUID->"68e2f661-4162-4e47-92f1-a6cd22dd3cce"],
Cell[21442, 560, 304, 5, 22, "Print",ExpressionUUID->"165c742b-e25d-7443-9d82-841e54877e34"],
Cell[21749, 567, 1059, 24, 74, "Output",ExpressionUUID->"5c9b4d8a-abe4-1e46-9bca-6217b50f6f54"],
Cell[22811, 593, 318, 5, 32, "Output",ExpressionUUID->"6272d066-a758-0d4b-816a-af9a8a0870a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23166, 603, 3391, 67, 123, "Input",ExpressionUUID->"ef3ffeb4-7868-488c-ad7e-28917f86c04a"],
Cell[26560, 672, 259, 5, 22, "Print",ExpressionUUID->"6928a3d1-8b89-0c40-9071-3f2f6b327005"],
Cell[26822, 679, 766, 18, 74, "Output",ExpressionUUID->"9c27d6de-4320-a34c-9883-a09cd8bb132b"],
Cell[27591, 699, 345, 5, 32, "Output",ExpressionUUID->"6d63265f-0249-2e48-998e-dc949482f97c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27973, 709, 10933, 292, 751, "Input",ExpressionUUID->"833017ea-2b95-4665-a678-b972a7559323"],
Cell[38909, 1003, 230, 4, 22, "Print",ExpressionUUID->"66de9671-1b25-a941-9529-a6da2c744386"],
Cell[39142, 1009, 749, 19, 74, "Output",ExpressionUUID->"f4e842d0-afe0-5147-8ae5-dbdebdaeadfb"],
Cell[39894, 1030, 197, 3, 32, "Output",ExpressionUUID->"77daae75-e12f-244c-892f-3f5fa87e96bd"],
Cell[40094, 1035, 865, 23, 74, "Output",ExpressionUUID->"2d28e46c-863c-cb4a-97f0-20b64d955287"],
Cell[40962, 1060, 193, 3, 32, "Output",ExpressionUUID->"4db43dbe-8e31-0a4a-ba13-ba1f8a3f00c0"],
Cell[41158, 1065, 747, 20, 74, "Output",ExpressionUUID->"a328ab36-39c5-0f40-b6cd-63a07b1cd157"],
Cell[41908, 1087, 194, 3, 32, "Output",ExpressionUUID->"af90317e-26c7-c74a-b705-b50ffa2355ec"],
Cell[42105, 1092, 216, 4, 22, "Print",ExpressionUUID->"2aafe7bc-109d-ae48-b371-c9af71ff5765"],
Cell[42324, 1098, 194, 3, 32, "Output",ExpressionUUID->"ac6a290f-ac5c-7740-8b60-461df5d5b062"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42555, 1106, 4463, 86, 218, "Input",ExpressionUUID->"0c53ccb1-b5f2-ec48-8126-0702a024ae1f"],
Cell[47021, 1194, 325, 6, 22, "Print",ExpressionUUID->"a6790a21-ccba-424f-89c9-db8d43a8a950"],
Cell[47349, 1202, 1241, 29, 110, "Output",ExpressionUUID->"8fd368ed-f699-be4e-b9b8-d82a945f2c0c"],
Cell[48593, 1233, 340, 5, 32, "Output",ExpressionUUID->"cf701d05-b16f-6f4f-a4b2-ca502c42d2d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48970, 1243, 3493, 66, 142, "Input",ExpressionUUID->"f4401377-37db-4e36-808e-44ee8caac91b"],
Cell[52466, 1311, 232, 4, 22, "Print",ExpressionUUID->"e0428f6d-7732-4146-aa0a-85f72f107f60"],
Cell[52701, 1317, 688, 16, 32, "Output",ExpressionUUID->"b89698de-3a5c-9b47-adab-411165b3ec3d"],
Cell[53392, 1335, 314, 5, 32, "Output",ExpressionUUID->"5c9d9bda-f3e0-9442-a8c8-5829ec7e7e57"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53743, 1345, 8171, 191, 637, "Input",ExpressionUUID->"655d7a93-45c1-41b3-a515-02687ec35a5b"],
Cell[61917, 1538, 232, 4, 22, "Print",ExpressionUUID->"6fc206d4-9de9-3448-80cb-08cf8583a37d"],
Cell[62152, 1544, 1487, 36, 110, "Output",ExpressionUUID->"4778deba-6c58-aa45-b766-776420cd7107"],
Cell[63642, 1582, 461, 7, 32, "Output",ExpressionUUID->"2e6d8fff-28f7-5449-ab61-af256a94c55c"],
Cell[64106, 1591, 231, 4, 22, "Print",ExpressionUUID->"70ce6281-a025-e64e-8da3-d7045b5c6643"],
Cell[64340, 1597, 1482, 35, 110, "Output",ExpressionUUID->"f66887a6-cc4c-d348-beeb-04fab494c627"],
Cell[65825, 1634, 463, 7, 32, "Output",ExpressionUUID->"252a2180-0132-fb41-8962-5d2f18e51f21"],
Cell[66291, 1643, 233, 4, 22, "Print",ExpressionUUID->"721b4a46-3da2-a44f-9d39-d283ac22724d"],
Cell[66527, 1649, 1464, 35, 110, "Output",ExpressionUUID->"517105af-5f03-c54e-a8cd-8d34949dab3e"],
Cell[67994, 1686, 464, 7, 32, "Output",ExpressionUUID->"fce89a84-b845-2b49-b3ec-7e656f6cf1b9"],
Cell[68461, 1695, 462, 7, 32, "Output",ExpressionUUID->"da7e826d-751d-034f-b5f5-af508b2e8b85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68960, 1707, 4007, 77, 218, "Input",ExpressionUUID->"2961a020-ee68-4d81-a3ae-9d6e1b724f9e"],
Cell[72970, 1786, 233, 4, 22, "Print",ExpressionUUID->"cf53f418-d69a-3e4c-baad-34fba4323a71"],
Cell[73206, 1792, 197, 3, 32, "Output",ExpressionUUID->"4cad6dbd-3325-fe44-bd37-af16aacc279f"],
Cell[73406, 1797, 196, 3, 32, "Output",ExpressionUUID->"04a22600-3709-374c-8957-227ce58b116b"],
Cell[73605, 1802, 197, 3, 32, "Output",ExpressionUUID->"cb4573d8-750e-3046-af26-afc47bf7fefa"],
Cell[73805, 1807, 194, 3, 32, "Output",ExpressionUUID->"e5eb0154-26ff-5944-b3e3-dc7e439ada96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74036, 1815, 4483, 86, 218, "Input",ExpressionUUID->"a8b52466-f416-ba41-ba25-4a9cdecf3b92"],
Cell[78522, 1903, 233, 4, 22, "Print",ExpressionUUID->"4529e140-5349-4244-8ad1-7bf05655c7ac"],
Cell[78758, 1909, 1579, 37, 121, "Output",ExpressionUUID->"9693f1c1-d5a0-1e45-b64b-4d92878b825a"],
Cell[80340, 1948, 589, 9, 32, "Output",ExpressionUUID->"bae29752-1aa5-674c-9a6d-b14dafaf443a"]
}, Open  ]],
Cell[80944, 1960, 1026, 15, 28, "Input",ExpressionUUID->"fba194c3-3cd4-46cb-a43a-f2f9eddfe0d5"],
Cell[CellGroupData[{
Cell[81995, 1979, 2113, 48, 142, "Input",ExpressionUUID->"d9f24dc7-efd9-4777-99d7-60aa2b28147b"],
Cell[84111, 2029, 231, 4, 22, "Print",ExpressionUUID->"cda15d4e-27b3-dd46-a903-632f95565961"],
Cell[84345, 2035, 908, 13, 32, "Output",ExpressionUUID->"cced9be1-21be-524c-94e6-8cb1c02a745c"],
Cell[85256, 2050, 907, 13, 32, "Output",ExpressionUUID->"19e5c8f3-7e03-a04e-a084-ae2a4dc37fd4"],
Cell[86166, 2065, 906, 13, 32, "Output",ExpressionUUID->"4db1a254-146c-dd47-8d3e-988015906c31"],
Cell[87075, 2080, 907, 13, 32, "Output",ExpressionUUID->"c7707255-829e-bc47-9e3f-2019ea67fbb9"]
}, Open  ]],
Cell[87997, 2096, 223, 4, 28, "Input",ExpressionUUID->"0260abc5-b70c-471d-bfeb-fcc254fd3bc7"],
Cell[88223, 2102, 205, 4, 28, "Input",ExpressionUUID->"22602a43-d1f6-4a22-9803-9f43c3961797"],
Cell[88431, 2108, 547, 8, 47, "Input",ExpressionUUID->"d189ea53-7414-46b5-84eb-0c4ebf2d7aa3"],
Cell[CellGroupData[{
Cell[89003, 2120, 369, 6, 28, "Input",ExpressionUUID->"feef60db-8b43-2849-a032-431cb3a5d020"],
Cell[89375, 2128, 244, 4, 51, "Output",ExpressionUUID->"edb64c3b-52f1-cf43-93c7-d7e48d0fc56d"]
}, Open  ]]
}
]
*)


